On replica symmetry of large deviations in random graphs

The following question is due to Chatterjee and Varadhan (2011). Fix $0<p<r<1$ and take $G\sim G(n,p)$, the Erd\H{o}s-R\'enyi random graph with edge density $p$, conditioned to have at least as many triangles as the typical $G(n,r)$. Is $G$ close in cut-distance to a typical $G(n,r)$? Via a beautiful new framework for large deviation principles in $G(n,p)$, Chatterjee and Varadhan gave bounds on the replica symmetric phase, the region of $(p,r)$ where the answer is positive. They further showed that for any small enough $p$ there are at least two phase transitions as $r$ varies. We settle this question by identifying the replica symmetric phase for triangles and more generally for any fixed $d$-regular graph. By analyzing the variational problem arising from the framework of Chatterjee and Varadhan we show that the replica symmetry phase consists of all $(p,r)$ such that $(r^d,h_p(r))$ lies on the convex minorant of $x\mapsto h_p(x^{1/d})$ where $h_p$ is the rate function of a binomial with parameter $p$. In particular, the answer for triangles involves $h_p(\sqrt{x})$ rather than the natural guess of $h_p(x^{1/3})$ where symmetry was previously known. Analogous results are obtained for linear hypergraphs as well as the setting where the largest eigenvalue of $G\sim G(n,p)$ is conditioned to exceed the typical value of the largest eigenvalue of $G(n,r)$. Building on the work of Chatterjee and Diaconis (2012) we obtain additional results on a class of exponential random graphs including a new range of parameters where symmetry breaking occurs. En route we give a short alternative proof of a graph homomorphism inequality due to Kahn (2001) and Galvin and Tetali (2004).

==> figures/beta-phase.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    142772,       3268]
NotebookOptionsPosition[    140813,       3201]
NotebookOutlinePosition[    141167,       3217]
CellTagsIndexPosition[    141124,       3214]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ip", "[", 
    RowBox[{"r_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"r", "/", "p"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "r"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "r"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"slope", "[", 
    RowBox[{"c_", ",", "p_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"1", "-", "c"}], ")"}]}], "/", "c"}], " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"q", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "q"}], ")"}]}], "]"}], " ", "-", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"p", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<ComputationalGeometry`\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chh", "[", 
    RowBox[{"d_", ",", "p_", ",", "eps_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pts", ",", "cpts", ",", "x1", ",", "x2", ",", "r1", ",", "r2", ",", 
       "comp", ",", "hull", ",", "xsample", ",", " ", "rsample"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rsample", "  ", "=", " ", 
       RowBox[{"Sort", "[", 
        RowBox[{"Union", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"p", ",", 
            RowBox[{"1", "-", "eps"}], ",", "eps"}], "]"}], ",", 
          RowBox[{"Range", "[", 
           RowBox[{"p", ",", 
            RowBox[{"p", "+", 
             RowBox[{"2", " ", "eps"}]}], ",", 
            RowBox[{"eps", "^", "2"}]}], "]"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pts", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "/", "p"}], "]"}], "+", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}]}], "}"}], "}"}], 
         ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r", "^", "d"}], ",", 
             RowBox[{"Ip", "[", 
              RowBox[{"r", ",", "p"}], "]"}]}], " ", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rsample"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "/", "p"}], "]"}], "+", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}]}], "}"}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hull", "=", 
       RowBox[{"ConvexHull", "[", "pts", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"comp", "=", 
       RowBox[{"pts", "[", 
        RowBox[{"[", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"Length", "[", "pts", "]"}], "]"}], ",", "hull"}], "]"}], 
         "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"comp", "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"x1", "=", 
       RowBox[{"comp", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"x2", "=", 
       RowBox[{"comp", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r1", " ", "=", " ", 
       RowBox[{"x1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "d"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"r2", "=", " ", 
       RowBox[{"x2", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "d"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p", ",", "r1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "r2"}], "}"}]}], "}"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chhbeta", "[", 
   RowBox[{"d_", ",", "c_", ",", "beta1_", ",", "eps_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p", ",", "prd", ",", "r1", ",", "r2", ",", "beta2d", ",", "beta2a", ",",
       "beta2b"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p", " ", "=", " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "beta1"}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"prd", " ", "=", " ", 
      RowBox[{"chh", "[", 
       RowBox[{"d", ",", "p", ",", "eps"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"prd", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"r1", "=", 
      RowBox[{"prd", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"r2", "=", 
      RowBox[{"prd", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"beta2d", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ip", "[", 
          RowBox[{"r1", ",", "p"}], "]"}], "-", 
         RowBox[{"Ip", "[", 
          RowBox[{"r2", ",", "p"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r1", "^", "c"}], "-", 
         RowBox[{"r2", "^", "c"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"beta2a", " ", "=", " ", 
      RowBox[{"beta2d", "  ", "*", 
       RowBox[{"d", "/", "c"}], " ", "*", " ", 
       RowBox[{"r1", "^", 
        RowBox[{"(", 
         RowBox[{"d", "-", "c"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"beta2b", " ", "=", " ", 
      RowBox[{"beta2d", " ", "*", " ", 
       RowBox[{"d", "/", "c"}], " ", "*", " ", 
       RowBox[{"r2", "^", 
        RowBox[{"(", 
         RowBox[{"d", "-", "c"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"beta1", ",", "beta2a"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta1", ",", "beta2b"}], "}"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chh2beta", "[", 
   RowBox[{
   "d_", ",", "c_", ",", "eps_", ",", "eps2_", ",", "beta1lower_", ",", 
    "beta1upper_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"li", "=", 
       RowBox[{"{", "}"}]}], ",", "neweps", ",", "betapairs", ",", 
      "beta1restart", ",", "beta1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"beta1", " ", "=", " ", "beta1lower"}], ",", 
          RowBox[{"beta1", " ", "<", " ", "beta1upper"}], ",", 
          RowBox[{"beta1", "+=", "eps"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"betapairs", "=", 
            RowBox[{"chhbeta", "[", 
             RowBox[{"d", ",", "c", ",", "beta1", ",", "eps2"}], "]"}]}], ";",
            "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "betapairs", "]"}], ">", "0"}], ",", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"li", ",", "betapairs"}], "]"}], ",", 
             RowBox[{
              RowBox[{"beta1restart", "=", 
               RowBox[{"beta1", "-", "eps"}]}], ";", 
              RowBox[{"Break", "[", "]"}]}]}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"neweps", "=", 
         RowBox[{"eps", "/", "100"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"beta1", " ", "=", " ", 
           RowBox[{"beta1restart", "+", "neweps"}]}], ",", 
          RowBox[{"beta1", " ", "<", " ", "beta1upper"}], ",", 
          RowBox[{"beta1", "+=", "neweps"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"betapairs", "=", 
            RowBox[{"chhbeta", "[", 
             RowBox[{"d", ",", "c", ",", "beta1", ",", "eps2"}], "]"}]}], ";",
            "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "betapairs", "]"}], ">", "0"}], ",", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"li", ",", "betapairs"}], "]"}], ";", 
              RowBox[{"Break", "[", "]"}]}]}], "]"}]}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", "beta1"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"beta1", "=", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"d", "-", "1"}], "]"}], "-", 
       RowBox[{"d", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "&"}], " ", "/@", " ", "li"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"beta1", ",", 
          RowBox[{"slope", "[", 
           RowBox[{"c", ",", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Exp", "[", 
                RowBox[{"-", "beta1"}], "]"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "-", "1"}], ")"}], "/", "d"}]}], "]"}]}], "}"}], 
        "}"}], ",", 
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "&"}], " ", "/@", " ", "li"}], 
        "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chhbetadiscont", "[", 
   RowBox[{"c_", ",", "beta1_", ",", "eps_"}], "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"p", ",", "r1", ",", "r2", ",", "prc", ",", "beta2"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"p", " ", "=", " ", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "beta1"}], "]"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"prc", " ", "=", " ", 
      RowBox[{"chh", "[", 
       RowBox[{"c", ",", "p", ",", "eps"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"prc", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"r1", "=", 
      RowBox[{"prc", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"r2", "=", 
      RowBox[{"prc", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"beta2", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Ip", "[", 
          RowBox[{"r1", ",", "p"}], "]"}], "-", 
         RowBox[{"Ip", "[", 
          RowBox[{"r2", ",", "p"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r1", "^", "c"}], "-", 
         RowBox[{"r2", "^", "c"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"beta1", ",", "beta2"}], "}"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chh2betadiscont", "[", 
   RowBox[{
   "c_", ",", "eps_", ",", "eps2_", ",", "beta1lower_", ",", "beta1upper_"}], 
   "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"li", "=", 
       RowBox[{"{", "}"}]}], ",", "betasample", ",", "betapair"}], "}"}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"betasample", "=", 
      RowBox[{"Range", "[", 
       RowBox[{"beta1lower", ",", "beta1upper", ",", "eps"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"betapair", "=", 
            RowBox[{"chhbetadiscont", "[", 
             RowBox[{"c", ",", "beta1", ",", "eps2"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "betapair", "]"}], ">", "0"}], ",", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"li", ",", "betapair"}], "]"}], ",", 
             RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"beta1", ",", "betasample"}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", "beta1"}], "]"}], ";", 
     "\[IndentingNewLine]", "li"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.552399484260517*^9, 3.5523994842615166`*^9}, {
   3.5523998345492125`*^9, 3.552399837531914*^9}, {3.552399873132354*^9, 
   3.552399874560211*^9}, {3.5523999335743093`*^9, 3.5523999428993764`*^9}, {
   3.55239999855681*^9, 3.552399999036762*^9}, {3.552400037000841*^9, 
   3.55240006889483*^9}, {3.55240012712976*^9, 3.552400185540699*^9}, {
   3.5524002291486516`*^9, 3.5524002768096285`*^9}, {3.5524004535355787`*^9, 
   3.552400505557578*^9}, {3.5524005459805784`*^9, 3.552400547411578*^9}, {
   3.5524005827365785`*^9, 3.5524005919695787`*^9}, {3.5524006357445784`*^9, 
   3.5524006939475784`*^9}, {3.552400747385578*^9, 3.5524008311026535`*^9}, {
   3.5524009151906824`*^9, 3.5524009572718053`*^9}, {3.552400989840973*^9, 
   3.552400993104294*^9}, 3.552401094888012*^9, {3.5524011392313285`*^9, 
   3.5524012027142773`*^9}, {3.5524012557172794`*^9, 
   3.5524012968700066`*^9}, {3.5524013400081472`*^9, 3.55240136910598*^9}, {
   3.5524014369653463`*^9, 3.5524015799788074`*^9}, {3.5524016643348618`*^9, 
   3.552401714905542*^9}, {3.552401746396576*^9, 3.552401828992737*^9}, {
   3.552401883995118*^9, 3.552402060087387*^9}, {3.552402135605788*^9, 
   3.552402136844906*^9}, {3.5524021972885723`*^9, 3.5524022781631365`*^9}, {
   3.55240232283045*^9, 3.552402340573145*^9}, {3.5524023821831903`*^9, 
   3.552402434313259*^9}, {3.552402499827629*^9, 3.5524026732973137`*^9}, {
   3.5524027510568085`*^9, 3.552402753599036*^9}, {3.552402783776843*^9, 
   3.552402818085907*^9}, {3.552402859636907*^9, 3.552402910533907*^9}, {
   3.552402961826907*^9, 3.5524031347129073`*^9}, {3.5524032412329073`*^9, 
   3.552403242408907*^9}, {3.552403324335907*^9, 3.552403327654907*^9}, {
   3.552403451137907*^9, 3.552403509950907*^9}, {3.552403540661907*^9, 
   3.552403706885046*^9}, 3.552403755326518*^9, {3.55240385743196*^9, 
   3.5524038661368103`*^9}, {3.5524039392925634`*^9, 3.55240395617323*^9}, {
   3.552404350853515*^9, 3.552404392575594*^9}, 3.552404426471856*^9, {
   3.5524044769687996`*^9, 3.5524045394538493`*^9}, {3.5524045728691235`*^9, 
   3.5524045761824474`*^9}, {3.5524046168332844`*^9, 
   3.5524048067780576`*^9}, {3.5524048730763683`*^9, 
   3.5524048734513793`*^9}, {3.5524049067106104`*^9, 3.552404999242714*^9}, 
   3.5524050301068*^9, {3.5524050800446978`*^9, 3.552405103741004*^9}, {
   3.5524051684492455`*^9, 3.5524051753359*^9}, {3.5524108106513624`*^9, 
   3.5524110458644605`*^9}, {3.552411100527808*^9, 3.5524112447929535`*^9}, {
   3.5524113309099455`*^9, 3.5524113736834483`*^9}, {3.552411403768445*^9, 
   3.5524114982281284`*^9}, {3.5524116330909896`*^9, 3.552411667295397*^9}, {
   3.5524117511527433`*^9, 3.552411752983925*^9}, {3.552411808243441*^9, 
   3.5524118692545023`*^9}, {3.5524119682533426`*^9, 
   3.5524119787553816`*^9}, {3.552412046887066*^9, 3.5524120952748623`*^9}, 
   3.5524121323484983`*^9, {3.5524121870148344`*^9, 3.5524122940183845`*^9}, {
   3.552412371372908*^9, 3.552412372196989*^9}, {3.552412415638299*^9, 
   3.552412445431203*^9}, {3.5524126974858985`*^9, 3.5524127187510223`*^9}, {
   3.552412799554926*^9, 3.5524128079637084`*^9}, {3.552412881598919*^9, 
   3.5524129382484636`*^9}, {3.5524130746468163`*^9, 
   3.5524130748998394`*^9}, {3.5524131268729887`*^9, 
   3.5524131461138887`*^9}, {3.5524133346826286`*^9, 
   3.5524133369618564`*^9}, {3.5524133778919077`*^9, 
   3.5524134146935587`*^9}, {3.5524134539824867`*^9, 3.552413457189808*^9}, {
   3.5524134911041427`*^9, 3.5524135579477577`*^9}, {3.5524136792177763`*^9, 
   3.5524137278346186`*^9}, {3.5524137756943855`*^9, 3.552413814871148*^9}, 
   3.5524138842179995`*^9, {3.552413932316795*^9, 3.5524139766781387`*^9}, {
   3.5524140093914003`*^9, 3.5524140117426353`*^9}, {3.552414259749361*^9, 
   3.5524142632250137`*^9}, {3.5526754092028275`*^9, 
   3.5526754138732944`*^9}, {3.554902341063777*^9, 3.554902396836039*^9}, {
   3.554902459772551*^9, 3.5549026381359873`*^9}, {3.554902670415041*^9, 
   3.554902823373317*^9}, {3.554902897251027*^9, 3.554902924284947*^9}, {
   3.554902958504167*^9, 3.5549031497518883`*^9}, {3.554903607071535*^9, 
   3.554903607591522*^9}, {3.554904133261565*^9, 3.554904181325613*^9}, 
   3.5549042976716423`*^9, {3.5549043794803543`*^9, 3.554904402159507*^9}, {
   3.554904468756857*^9, 3.554904639098854*^9}, {3.55490467116278*^9, 
   3.554904707952167*^9}, {3.5549048240023003`*^9, 3.554904826030019*^9}, {
   3.554904919128051*^9, 3.554904965143635*^9}, {3.554905052319412*^9, 
   3.554905085509005*^9}, {3.554905182667822*^9, 3.554905192577845*^9}, 
   3.5549065665507183`*^9, 3.554907447436038*^9, 3.554907668379672*^9, {
   3.554908206304542*^9, 3.554908222271288*^9}, {3.5549084032948236`*^9, 
   3.5549087285593023`*^9}, {3.5549087859102707`*^9, 3.554908807890367*^9}, {
   3.55490925871381*^9, 3.55490927039181*^9}, {3.554909368673603*^9, 
   3.5549093885695133`*^9}, {3.5549094611523523`*^9, 3.554909489608923*^9}, 
   3.5549095697439003`*^9, 3.554909892774125*^9, {3.554910192544095*^9, 
   3.5549102824423122`*^9}, {3.554910465370735*^9, 3.554910508616549*^9}, 
   3.55491057799605*^9, {3.554912551999024*^9, 3.5549125524477253`*^9}, {
   3.554912696621381*^9, 3.554912753695085*^9}, {3.554912797738175*^9, 
   3.554912799972189*^9}, {3.554912840556141*^9, 3.5549128423631268`*^9}, {
   3.5549129857006817`*^9, 3.554912986156411*^9}, {3.554913031052422*^9, 
   3.554913072489643*^9}, {3.554913125186659*^9, 3.554913187693913*^9}, {
   3.554913584430388*^9, 3.554913643745998*^9}, {3.554915388538661*^9, 
   3.5549154109775753`*^9}, {3.5549154410078583`*^9, 
   3.5549155104920473`*^9}, {3.5549155673575573`*^9, 3.554915593456901*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"d", ",", "c", ",", 
     RowBox[{"dclist", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"0.5", "*", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"0.6", "*", "3"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"0.65", "*", "3"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"0.66", "*", "3"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"clist", "=", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]}], ",", 
     RowBox[{"e1", "=", "0.02"}], ",", 
     RowBox[{"e2", "=", "0.001"}], ",", 
     RowBox[{"beta1lower", "=", 
      RowBox[{"-", "4"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "=", 
           RowBox[{"dc", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", 
          RowBox[{"c", "=", 
           RowBox[{"dc", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"b", "[", 
            RowBox[{"d", ",", "c"}], "]"}], " ", "=", " ", 
           RowBox[{"chh2beta", "[", 
            RowBox[{
            "d", ",", "c", ",", "e1", ",", "e2", ",", "beta1lower", ",", 
             "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"bd", "[", "c", "]"}], " ", "=", " ", 
           RowBox[{"chh2betadiscont", "[", 
            RowBox[{"c", ",", "e1", ",", "e2", ",", "beta1lower", ",", "0"}], 
            "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"dc", ",", "dclist"}], "}"}]}], "]"}], ";"}], ",", "dc"}], 
     "]"}], "\[IndentingNewLine]", 
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"bd", "[", "c", "]"}], " ", "=", " ", 
          RowBox[{"chh2betadiscont", "[", 
           RowBox[{"c", ",", "e1", ",", "e2", ",", "beta1lower", ",", "0"}], 
           "]"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "clist"}], "}"}]}], "]"}], ",", "c"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.554908908299902*^9, 3.554909018486318*^9}, 
   3.554909057426632*^9, {3.554909159534108*^9, 3.554909159837495*^9}, {
   3.55490927609079*^9, 3.554909290693719*^9}, {3.5549095398246603`*^9, 
   3.554909582263504*^9}, {3.554909900742944*^9, 3.5549099009096746`*^9}, {
   3.5549105840116167`*^9, 3.554910584544409*^9}, 3.5549106165400057`*^9, {
   3.5549112562280693`*^9, 3.554911398309733*^9}, {3.554911483610692*^9, 
   3.554911525398383*^9}, {3.554912292195895*^9, 3.554912294030078*^9}, {
   3.554913488415393*^9, 3.554913500685247*^9}, {3.554915362267415*^9, 
   3.554915362608004*^9}, {3.554915622444194*^9, 3.5549156533486443`*^9}, {
   3.555861812547285*^9, 3.5558618197164497`*^9}}],

Cell[BoxData[
 SuperscriptBox["Null", "2"]], "Output",
 CellChangeTimes->{3.5558619044015207`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"export1", "[", 
   RowBox[{"d_", ",", "c_", ",", "filename_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"beta1lower", "=", 
       RowBox[{"-", "4"}]}], ",", 
      RowBox[{"beta1upper", "=", "0"}], ",", 
      RowBox[{"beta2lower", "=", "0"}], ",", 
      RowBox[{"beta2upper", "=", "6"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"plot", " ", "=", " ", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Pink", ",", 
           RowBox[{"Polygon", "[", 
            RowBox[{"b", "[", 
             RowBox[{"d", ",", "c"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", 
           RowBox[{"CapForm", "[", "\"\<Round\>\"", "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"bd", "[", "c", "]"}], "]"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"beta1lower", ",", "beta1upper"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"beta2lower", ",", "beta2upper"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "\[Rule]", "True"}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
        RowBox[{"ImageSize", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"150", ",", "150"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          RowBox[{"\"\<fig-\>\"", "<>", "filename", "<>", "\"\<.pdf\>\""}]}], 
         "}"}], "]"}], ",", "plot"}], "]"}], ";", "\[IndentingNewLine]", 
     "plot"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"export2", "[", 
   RowBox[{"c_", ",", "filename_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"beta1lower", "=", 
       RowBox[{"-", "4"}]}], ",", 
      RowBox[{"beta1upper", "=", "0"}], ",", 
      RowBox[{"beta2lower", "=", "0"}], ",", 
      RowBox[{"beta2upper", "=", "6"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"plot", " ", "=", " ", 
      RowBox[{"Show", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Graphics", "[", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", 
           RowBox[{"CapForm", "[", "\"\<Round\>\"", "]"}], ",", 
           RowBox[{"Line", "[", 
            RowBox[{"bd", "[", "c", "]"}], "]"}]}], "}"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"beta1lower", ",", "beta1upper"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"beta2lower", ",", "beta2upper"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Frame", "\[Rule]", "True"}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
        RowBox[{"ImageSize", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"150", ",", "150"}], "}"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          RowBox[{"\"\<fig-\>\"", "<>", "filename", "<>", "\"\<.pdf\>\""}]}], 
         "}"}], "]"}], ",", "plot"}], "]"}], ";", "\[IndentingNewLine]", 
     "plot"}]}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.554915781182848*^9, 3.5549157864146557`*^9}, {
  3.555861892039503*^9, 3.555861897583098*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"export1", "[", 
  RowBox[{"2", ",", 
   RowBox[{".5", "*", "3"}], ",", "\"\<betaphase_2_5\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"export1", "[", 
  RowBox[{"2", ",", 
   RowBox[{".6", "*", "3"}], ",", "\"\<betaphase_2_6\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"export1", "[", 
  RowBox[{"2", ",", 
   RowBox[{".65", "*", "3"}], ",", "\"\<betaphase_2_65\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"export1", "[", 
  RowBox[{"2", ",", 
   RowBox[{".66", "*", "3"}], ",", "\"\<betaphase_2_66\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"export2", "[", 
  RowBox[{"2", ",", "\"\<betaphase_alpha667\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"export2", "[", 
  RowBox[{"3", ",", "\"\<betaphase_alpha1\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.554911726373165*^9, 3.554911771870248*^9}, {
   3.554911814867985*^9, 3.5549118592425547`*^9}, {3.5549133370972013`*^9, 
   3.554913429722621*^9}, 3.554915852766577*^9, {3.5558617714658613`*^9, 
   3.555861771843501*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0.5, 0.5], 
    PolygonBox[{{-4, 0.7843089920404055}, {-3.98, 0.7864891597383652}, {-3.96,
       0.8060036013241595}, {-3.94, 0.8079801114982941}, {-3.92, 
      0.8099679275908548}, {-3.9, 0.8119665693256474}, {-3.88, 
      0.8139755599304485}, {-3.86, 0.8159944258523596}, {-3.84, 
      0.8180226965352178}, {-3.82, 0.835575426306879}, {-3.8, 
      0.8374216696304018}, {-3.78, 0.8392778795729302}, {-3.76, 
      0.8411435954967317}, {-3.7399999999999998`, 
      0.8430183590436563}, {-3.7199999999999998`, 
      0.8592008561775679}, {-3.6999999999999997`, 
      0.8609095938692287}, {-3.6799999999999997`, 
      0.8626277937036356}, {-3.6599999999999997`, 
      0.864355007908888}, {-3.6399999999999997`, 
      0.8790243179261076}, {-3.6199999999999997`, 
      0.880595769834324}, {-3.5999999999999996`, 
      0.8821764075975854}, {-3.5799999999999996`, 
      0.8833206007972747}, {-3.5599999999999996`, 
      0.8974370252037597}, {-3.5399999999999996`, 
      0.8988811723364619}, {-3.5199999999999996`, 
      0.8998789834776025}, {-3.4999999999999996`, 
      0.9132307443178709}, {-3.4799999999999995`, 
      0.9140847683613303}, {-3.4599999999999995`, 
      0.9154065573180586}, {-3.4399999999999995`, 
      0.9275765789448741}, {-3.4199999999999995`, 
      0.9287695530003404}, {-3.3999999999999995`, 
      0.929498201392442}, {-3.3799999999999994`, 
      0.9409874816066839}, {-3.3599999999999994`, 
      0.942063298504424}, {-3.3399999999999994`, 
      0.9530420598350249}, {-3.3199999999999994`, 
      0.9535159692398067}, {-3.2999999999999994`, 
      0.9640056345986038}, {-3.2799999999999994`, 
      0.9643597631800102}, {-3.2599999999999993`, 
      0.9743839873411096}, {-3.2399999999999993`, 
      0.9746225691763462}, {-3.2199999999999993`, 
      0.9842030942689407}, {-3.1999999999999993`, 
      0.9934714199012795}, {-3.1799999999999993`, 
      0.9934869502401954}, {-3.1599999999999993`, 
      1.0023464039052232`}, {-3.1399999999999992`, 
      1.010918805160771}, {-3.119999999999999, 
      1.0102087625518406`}, {-3.099999999999999, 
      1.0183969181260275`}, {-3.079999999999999, 
      1.025794935699257}, {-3.059999999999999, 
      1.0334554774889644`}, {-3.039999999999999, 
      1.0324377759651406`}, {-3.019999999999999, 
      1.039750993703062}, {-2.999999999999999, 
      1.046287396598217}, {-2.979999999999999, 
      1.0525835675700121`}, {-2.959999999999999, 
      1.0586460795647967`}, {-2.939999999999999, 
      1.0644811955433309`}, {-2.919999999999999, 
      1.070094891805985}, {-2.899999999999999, 
      1.0824263699303127`}, {-2.879999999999999, 
      1.0874921368326838`}, {-2.859999999999999, 
      1.0917939605256595`}, {-2.839999999999999, 
      1.1029989171833017`}, {-2.819999999999999, 
      1.10735992553771}, {-2.799999999999999, 
      1.1109614696602474`}, {-2.779999999999999, 
      1.1205608569042713`}, {-2.759999999999999, 
      1.1297435024112366`}, {-2.739999999999999, 
      1.1325960527169614`}, {-2.719999999999999, 
      1.1411102541432196`}, {-2.699999999999999, 
      1.1492460945730718`}, {-2.679999999999999, 
      1.157016565384813}, {-2.659999999999999, 
      1.1638302426725433`}, {-2.639999999999999, 
      1.1709007561523856`}, {-2.6199999999999988`, 
      1.177028354586856}, {-2.5999999999999988`, 
      1.1879970107097253`}, {-2.5799999999999987`, 
      1.193381090142322}, {-2.5599999999999987`, 
      1.2028011100659142`}, {-2.5399999999999987`, 
      1.2123519135569414`}, {-2.5199999999999987`, 
      1.2207972824684976`}, {-2.4999999999999987`, 
      1.2287800385198078`}, {-2.4799999999999986`, 
      1.2363165080689167`}, {-2.4599999999999986`, 
      1.2479017688360468`}, {-2.4399999999999986`, 
      1.2538529258796345`}, {-2.4199999999999986`, 
      1.2636987218712066`}, {-2.3999999999999986`, 
      1.2771891491832206`}, {-2.3799999999999986`, 
      1.2858513963576983`}, {-2.3599999999999985`, 
      1.2973565314887578`}, {-2.3399999999999985`, 
      1.3081949362708472`}, {-2.3199999999999985`, 
      1.31770614193669}, {-2.2999999999999985`, 
      1.33038101773892}, {-2.2799999999999985`, 
      1.3416047336969275`}, {-2.2599999999999985`, 
      1.355726070068291}, {-2.2399999999999984`, 
      1.3690039011077506`}, {-2.2199999999999984`, 
      1.3807572286838077`}, {-2.1999999999999984`, 
      1.3978067311134064`}, {-2.1799999999999984`, 
      1.4130863402810367`}, {-2.1599999999999984`, 
      1.4298831171196378`}, {-2.1399999999999983`, 
      1.4480213370701982`}, {-2.1199999999999983`, 
      1.4704474301068775`}, {-2.0999999999999983`, 
      1.4929880136414562`}, {-2.0799999999999983`, 
      1.5184539456318762`}, {-2.0599999999999983`, 
      1.5486058233820048`}, {-2.0399999999999983`, 
      1.5869352383579063`}, {-2.0199999999999982`, 
      1.6382406248401928`}, {-2.0197999999999983`, 
      1.6373147579250695`}, {-2, 1.8856180831641265`}, {-2.0197999999999983`, 
      1.9421975794309376`}, {-2.0199999999999982`, 
      1.9449725990198987`}, {-2.0399999999999983`, 
      2.0226811127874265`}, {-2.0599999999999983`, 
      2.087343702185651}, {-2.0799999999999983`, 
      2.1441115156905113`}, {-2.0999999999999983`, 
      2.196367673267385}, {-2.1199999999999983`, 
      2.245786189797592}, {-2.1399999999999983`, 
      2.291281213534219}, {-2.1599999999999984`, 
      2.336594822439122}, {-2.1799999999999984`, 
      2.38068004417406}, {-2.1999999999999984`, 
      2.423492977810016}, {-2.2199999999999984`, 
      2.463940107557082}, {-2.2399999999999984`, 
      2.504052931809446}, {-2.2599999999999985`, 
      2.541681607297572}, {-2.2799999999999985`, 
      2.5797415100952374`}, {-2.2999999999999985`, 
      2.6193048586719643`}, {-2.3199999999999985`, 
      2.6562813341226112`}, {-2.3399999999999985`, 
      2.6947381715026864`}, {-2.3599999999999985`, 
      2.730518449954416}, {-2.3799999999999986`, 
      2.7666721188670294`}, {-2.3999999999999986`, 
      2.8011317345822633`}, {-2.4199999999999986`, 
      2.834842476079195}, {-2.4399999999999986`, 
      2.8699728625226775`}, {-2.4599999999999986`, 
      2.906535168511627}, {-2.4799999999999986`, 
      2.93909617458436}, {-2.4999999999999987`, 
      2.9730459684088673`}, {-2.5199999999999987`, 
      3.0072987437354755`}, {-2.5399999999999987`, 
      3.041858234128236}, {-2.5599999999999987`, 
      3.0733571586957575`}, {-2.5799999999999987`, 
      3.1085113766168764`}, {-2.5999999999999988`, 
      3.1416542590187415`}, {-2.6199999999999988`, 
      3.1739634798590886`}, {-2.639999999999999, 
      3.2076393090539352`}, {-2.659999999999999, 
      3.2380769187261604`}, {-2.679999999999999, 
      3.2722663085640824`}, {-2.699999999999999, 
      3.303168111835153}, {-2.719999999999999, 
      3.33429187043869}, {-2.739999999999999, 
      3.3656385687666472`}, {-2.759999999999999, 
      3.3983090851567495`}, {-2.779999999999999, 
      3.4301071574266513`}, {-2.799999999999999, 
      3.462132602030073}, {-2.819999999999999, 
      3.495487397577297}, {-2.839999999999999, 
      3.525318283817497}, {-2.859999999999999, 
      3.554233771200867}, {-2.879999999999999, 
      3.588225227032924}, {-2.899999999999999, 
      3.6186187063484527`}, {-2.919999999999999, 
      3.648099930190159}, {-2.939999999999999, 
      3.6788565214445677`}, {-2.959999999999999, 
      3.7097944576773654`}, {-2.979999999999999, 
      3.7409147117171746`}, {-2.999999999999999, 
      3.7722184262261256`}, {-3.019999999999999, 
      3.8037069299857444`}, {-3.039999999999999, 
      3.831359420605279}, {-3.059999999999999, 
      3.86427115263879}, {-3.079999999999999, 
      3.8922152804281285`}, {-3.099999999999999, 
      3.9243892889318315`}, {-3.119999999999999, 
      3.9526250622159114`}, {-3.1399999999999992`, 
      3.986219877838561}, {-3.1599999999999993`, 
      4.014748588436636}, {-3.1799999999999993`, 
      4.04341227767059}, {-3.1999999999999993`, 
      4.073275796362225}, {-3.2199999999999993`, 
      4.1022101475706405`}, {-3.2399999999999993`, 
      4.13127846873583}, {-3.2599999999999993`, 
      4.161541208110167}, {-3.2799999999999994`, 
      4.190879986357874}, {-3.2999999999999994`, 
      4.221407008261789}, {-3.3199999999999994`, 
      4.251017269744437}, {-3.3399999999999994`, 
      4.281810840083827}, {-3.3599999999999994`, 
      4.311694536215319}, {-3.3799999999999994`, 
      4.338284309253893}, {-3.3999999999999995`, 
      4.368410065381834}, {-3.4199999999999995`, 
      4.39971260079892}, {-3.4399999999999995`, 
      4.426593272401808}, {-3.4599999999999995`, 
      4.4571029714535575`}, {-3.4799999999999995`, 
      4.484174569219349}, {-3.4999999999999996`, 
      4.515947803052075}, {-3.5199999999999996`, 
      4.542187323831169}, {-3.5399999999999996`, 
      4.57420364770624}, {-3.5599999999999996`, 
      4.601642238549263}, {-3.5799999999999996`, 
      4.628159700877117}, {-3.5999999999999996`, 
      4.660518229685489}, {-3.6199999999999997`, 
      4.688223413553664}, {-3.6399999999999997`, 
      4.716007920172045}, {-3.6599999999999997`, 
      4.747719332467376}, {-3.6799999999999997`, 
      4.775688543805785}, {-3.6999999999999997`, 
      4.803735833706559}, {-3.7199999999999998`, 
      4.831860651518575}, {-3.7399999999999998`, 4.859091208482789}, {-3.76, 
      4.887378984170609}, {-3.78, 4.915742966220742}, {-3.8, 
      4.944182782404557}, {-3.82, 4.972698109538504}, {-3.84, 
      5.0003370441262875`}, {-3.86, 5.029011912055782}, {-3.88, 
      5.0577617043820515`}, {-3.9, 5.086586318804766}, {-3.92, 
      5.11548571600702}, {-3.94, 5.144459923551197}, {-3.96, 
      5.173509040275424}, {-3.98, 
      5.2017148326238}, {-4, 5.230923566340829}}]}, 
   {RGBColor[0, 0, 1], CapForm["Round"], 
    LineBox[{{-4., 3.8129888028042136`}, {-3.98, 3.790546496485196}, {-3.96, 
     3.7680686739883207`}, {-3.94, 3.745554164904856}, {-3.92, 
     3.7229970666775407`}, {-3.9, 3.700401549047308}, {-3.88, 
     3.6777626317992107`}, {-3.86, 3.655082407116365}, {-3.84, 
     3.6323595269130453`}, {-3.82, 3.609591059257155}, {-3.8, 
     3.5867787419817008`}, {-3.78, 3.5639217450799063`}, {-3.76, 
     3.541016677930348}, {-3.74, 3.518064570207297}, {-3.7199999999999998`, 
     3.495062800351262}, {-3.7, 3.4720116551630635`}}]}},
  AspectRatio->1,
  Frame->True,
  ImageSize->{150, 150},
  PlotRange->{{-4, 0}, {0, 6}}]], "Output",
 CellChangeTimes->{3.555861920666095*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0.5, 0.5], 
    PolygonBox[{{-4, 2.0633066318167117`}, {-3.98, 2.059374583315929}, {-3.96,
       2.073287015771787}, {-3.94, 2.0690026865774045`}, {-3.92, 
      2.0647009300905}, {-3.9, 2.0603809266248634`}, {-3.88, 
      2.0560418844842485`}, {-3.86, 2.0516830388545815`}, {-3.84, 
      2.047303650871022}, {-3.82, 2.058201097633497}, {-3.8, 
      2.05351375189353}, {-3.78, 2.0488075393730245`}, {-3.76, 
      2.0440817965816263`}, {-3.7399999999999998`, 
      2.039335882605485}, {-3.7199999999999998`, 
      2.0481978724710954`}, {-3.6999999999999997`, 
      2.043175974674572}, {-3.6799999999999997`, 
      2.038135380049923}, {-3.6599999999999997`, 
      2.0330755199779658`}, {-3.6399999999999997`, 
      2.0399855651354777`}, {-3.6199999999999997`, 
      2.0346718253751135`}, {-3.5999999999999996`, 
      2.029339878100736}, {-3.5799999999999996`, 
      2.023586620991664}, {-3.5599999999999996`, 
      2.0295142861254187`}, {-3.5399999999999996`, 
      2.0239299346283928`}, {-3.5199999999999996`, 
      2.0179230232260146`}, {-3.4999999999999996`, 
      2.0228042754179634`}, {-3.4799999999999995`, 
      2.0165802255065564`}, {-3.4599999999999995`, 
      2.0107388492067475`}, {-3.4399999999999995`, 
      2.0142594014487214`}, {-3.4199999999999995`, 
      2.008214985695647}, {-3.3999999999999995`, 
      2.001747510878438}, {-3.3799999999999994`, 
      2.004387560042685}, {-3.3599999999999994`, 
      1.9981309471350137`}, {-3.3399999999999994`, 
      2.000119890790224}, {-3.3199999999999994`, 
      1.9932777198691556`}, {-3.2999999999999994`, 
      1.9946587632449262`}, {-3.2799999999999994`, 
      1.9876429677963077`}, {-3.2599999999999993`, 
      1.9884529558223794`}, {-3.2399999999999993`, 
      1.9812704443768034`}, {-3.2199999999999993`, 
      1.9815429644770517`}, {-3.1999999999999993`, 
      1.9814438991539682`}, {-3.1799999999999993`, 
      1.973966097474039}, {-3.1599999999999993`, 
      1.9733826748280103`}, {-3.1399999999999992`, 
      1.9724655852185184`}, {-3.119999999999999, 
      1.964312679959979}, {-3.099999999999999, 
      1.9629539799295983`}, {-3.079999999999999, 
      1.9608920992188856`}, {-3.059999999999999, 
      1.9589396323196366`}, {-3.039999999999999, 
      1.9504209564087072`}, {-3.019999999999999, 
      1.9480802163716517`}, {-2.999999999999999, 
      1.9450733658032686`}, {-2.979999999999999, 
      1.9418111517711911`}, {-2.959999999999999, 
      1.938302371715813}, {-2.939999999999999, 
      1.934555377365706}, {-2.919999999999999, 
      1.930578111686862}, {-2.899999999999999, 
      1.9312736820715397`}, {-2.879999999999999, 
      1.9267380650058983`}, {-2.859999999999999, 
      1.9216003845736223`}, {-2.839999999999999, 
      1.921165865524085}, {-2.819999999999999, 
      1.9159297933149357`}, {-2.799999999999999, 
      1.9101117711233688`}, {-2.779999999999999, 
      1.9082779793708455`}, {-2.759999999999999, 
      1.906049298361938}, {-2.739999999999999, 
      1.8995320205974506`}, {-2.719999999999999, 
      1.8966832636825766`}, {-2.699999999999999, 
      1.8934860512878802`}, {-2.679999999999999, 
      1.889955985715125}, {-2.659999999999999, 
      1.8857116961821032`}, {-2.639999999999999, 
      1.8815569742763194`}, {-2.6199999999999988`, 
      1.8767137224095565`}, {-2.5999999999999988`, 
      1.874805042076955}, {-2.5799999999999987`, 
      1.8693270276447478`}, {-2.5599999999999987`, 
      1.8662346517811865`}, {-2.5399999999999987`, 
      1.8631203495672615`}, {-2.5199999999999987`, 
      1.8592192756533603`}, {-2.4999999999999987`, 
      1.8549431599450812`}, {-2.4799999999999986`, 
      1.8503090125007986`}, {-2.4599999999999986`, 
      1.8479437255467326`}, {-2.4399999999999986`, 
      1.8421800461274003`}, {-2.4199999999999986`, 
      1.8385705432913901`}, {-2.3999999999999986`, 
      1.8369078721838248`}, {-2.3799999999999986`, 
      1.8323869133881132`}, {-2.3599999999999985`, 
      1.8293270264270867`}, {-2.3399999999999985`, 
      1.8257699739409703`}, {-2.3199999999999985`, 
      1.8213544693057446`}, {-2.2999999999999985`, 
      1.8185313279696542`}, {-2.2799999999999985`, 
      1.8147798541988749`}, {-2.2599999999999985`, 
      1.812426829956768}, {-2.2399999999999984`, 
      1.8094783623831916`}, {-2.2199999999999984`, 
      1.805586026253248}, {-2.1999999999999984`, 
      1.8042451194927012`}, {-2.1799999999999984`, 
      1.8018148575944852`}, {-2.1599999999999984`, 
      1.7999607783998137`}, {-2.1399999999999983`, 
      1.7985727258831512`}, {-2.1199999999999983`, 
      1.7990529012878804`}, {-2.0999999999999983`, 
      1.7993227506724363`}, {-2.0799999999999983`, 
      1.8007079630824234`}, {-2.0599999999999983`, 
      1.8039606388904292`}, {-2.0399999999999983`, 
      1.810557197210403}, {-2.0199999999999982`, 
      1.8224325960930237`}, {-2.0197999999999983`, 
      1.821907329223593}, {-2, 1.9345568073247201`}, {-2.0197999999999983`, 
      1.9507013108318616`}, {-2.0199999999999982`, 
      1.9519369846767376`}, {-2.0399999999999983`, 
      1.9950764180204672`}, {-2.0599999999999983`, 
      2.032770214257587}, {-2.0799999999999983`, 
      2.0671956531497897`}, {-2.0999999999999983`, 
      2.0997546902071775`}, {-2.1199999999999983`, 
      2.1311376205807706`}, {-2.1399999999999983`, 
      2.1609731783092916`}, {-2.1599999999999984`, 
      2.190666113956761}, {-2.1799999999999984`, 
      2.2198472797963276`}, {-2.1999999999999984`, 
      2.2485026019956416`}, {-2.2199999999999984`, 
      2.276267583235552}, {-2.2399999999999984`, 
      2.303822003828209}, {-2.2599999999999985`, 
      2.330451998959898}, {-2.2799999999999985`, 
      2.3572442959068725`}, {-2.2999999999999985`, 
      2.384540980859984}, {-2.3199999999999985`, 
      2.410886004678751}, {-2.3399999999999985`, 
      2.437719350429386}, {-2.3599999999999985`, 
      2.4635742711129676`}, {-2.3799999999999986`, 
      2.489567733139675}, {-2.3999999999999986`, 
      2.5148883021538353`}, {-2.4199999999999986`, 
      2.5400043000441386`}, {-2.4399999999999986`, 
      2.5655740303515784`}, {-2.4599999999999986`, 
      2.591593097130332}, {-2.4799999999999986`, 
      2.6162420153234396`}, {-2.4999999999999987`, 
      2.641323509682086}, {-2.5199999999999987`, 
      2.6665137097631346`}, {-2.5399999999999987`, 
      2.6918138069830344`}, {-2.5599999999999987`, 
      2.716026069637119}, {-2.5799999999999987`, 
      2.7415401400930532`}, {-2.5999999999999988`, 
      2.766262117042658}, {-2.6199999999999988`, 
      2.790769896301995}, {-2.639999999999999, 
      2.815681644637049}, {-2.659999999999999, 
      2.839450511750212}, {-2.679999999999999, 
      2.8645428014683216`}, {-2.699999999999999, 
      2.8884786806680918`}, {-2.719999999999999, 
      2.912495172731991}, {-2.739999999999999, 
      2.936591867668859}, {-2.759999999999999, 
      2.961060894884096}, {-2.779999999999999, 
      2.9853175546496833`}, {-2.799999999999999, 
      3.009654628492611}, {-2.819999999999999, 
      3.0343604288654213`}, {-2.839999999999999, 
      3.0578357978681874`}, {-2.859999999999999, 
      3.0810957687863145`}, {-2.879999999999999, 
      3.1060189808087997`}, {-2.899999999999999, 
      3.129692047116482}, {-2.919999999999999, 
      3.153153781356537}, {-2.939999999999999, 
      3.176955331721131}, {-2.959999999999999, 
      3.2008192404571676`}, {-2.979999999999999, 
      3.224745752378722}, {-2.999999999999999, 
      3.2487352620164125`}, {-3.019999999999999, 
      3.2727883262160096`}, {-3.039999999999999, 
      3.2955200483221225`}, {-3.059999999999999, 
      3.3199487636423304`}, {-3.079999999999999, 
      3.3427832530929815`}, {-3.099999999999999, 
      3.3670698048657757`}, {-3.119999999999999, 
      3.390005599851479}, {-3.1399999999999992`, 
      3.414659665189395}, {-3.1599999999999993`, 
      3.4376963894523302`}, {-3.1799999999999993`, 
      3.4607803235644035`}, {-3.1999999999999993`, 
      3.4841525036597125`}, {-3.2199999999999993`, 
      3.507331087809569}, {-3.2399999999999993`, 
      3.5305548516761314`}, {-3.2599999999999993`, 
      3.554061552571943}, {-3.2799999999999994`, 
      3.5773780138368143`}, {-3.2999999999999994`, 
      3.6009713919813717`}, {-3.3199999999999994`, 
      3.62438038836884}, {-3.3399999999999994`, 
      3.6480618496216777`}, {-3.3599999999999994`, 
      3.671564031063731}, {-3.3799999999999994`, 
      3.693816903644767}, {-3.3999999999999995`, 
      3.717399492330103}, {-3.4199999999999995`, 
      3.7412500781049394`}, {-3.4399999999999995`, 
      3.7635989396854055`}, {-3.4599999999999995`, 
      3.787312387599653}, {-3.4799999999999995`, 
      3.8097275616953112`}, {-3.4999999999999996`, 
      3.833727311602693}, {-3.5199999999999996`, 
      3.855999493101609}, {-3.5399999999999996`, 
      3.8800807019371195`}, {-3.5599999999999996`, 
      3.9026145539412074`}, {-3.5799999999999996`, 
      3.9249830926512037`}, {-3.5999999999999996`, 
      3.949174266994418}, {-3.6199999999999997`, 
      3.9717970889772}, {-3.6399999999999997`, 
      3.994445948033325}, {-3.6599999999999997`, 
      4.018561923738585}, {-3.6799999999999997`, 
      4.041271680089871}, {-3.6999999999999997`, 
      4.064006564917493}, {-3.7199999999999998`, 
      4.086766179038415}, {-3.7399999999999998`, 4.109376832803941}, {-3.76, 
      4.132193216861784}, {-3.78, 4.155033402929182}, {-3.8, 
      4.17789715334794}, {-3.82, 4.200784274080316}, {-3.84, 
      4.2235324074675145`}, {-3.86, 4.246473879985034}, {-3.88, 
      4.269438450876361}, {-3.9, 4.29242612004883}, {-3.92, 
      4.315436941876791}, {-3.94, 4.338471028288229}, {-3.96, 
      4.361528552266492}, {-3.98, 
      4.384467627709283}, {-4, 4.407580429887194}}]}, 
   {RGBColor[0, 0, 1], CapForm["Round"], LineBox[CompressedData["
1:eJwt0X9M1GUcB/DT+/7+KWZZzUCnlYmjq2PaobinZslaGNA6mwMEOzIrAVmr
hrRykyNwdE42BanmvJBxGY2rEJyz9yynnL+GSd6CwQ5w2e46kZCClnX35fPe
nj17/nnv83xey7ZXFJTNt9lsuYmTvOeyAK6++KGPQia74a/MVm6YGM6vn/3m
qMk6N0WqF3WaeME4J0y/Z7LaaH5Paq0JDCxpzcg1WaHv7N2VhSamRsu+KF5u
MqcVE6m+ktVNMwZTrEITIy+ef+zCVYMl2zZFDKQUH/zudpvBEmWJRgPpLR01
aTUGs+p8BvZ1paS5Cgz2hhUDh8LLgqUrDZZtFRp4//AH6dX3dLbIGtDA1cFn
f269rrNYcryojhVdW6u+DujMqjurY3f8XMn5j3V2pCUZHWd6XDnX3DrbbRXq
+GzirT/GVussxxpQR/vk+ERsvs7SrA/rWPzqK81TYY1NJ+vuaijpaKu906mx
y5eS0ZDXfisQ36exL5Pr82uIjBkNka0a22MNqOFxe96VXx0aK7A+rOGpcCgU
EjT2hLVADRV3TvZ3D6lszkPDKvcD844EVfJQMfhQqLnmE5U8VDS7Q0OlxSp5
qIib919el6mSh4r0PvvvCxSVPBLv8vuWRkYU8lDhLPcPH/9eIQ8Fk63DrvL9
CnkoqLM3uJylCnkokHf92397jUIeCjrL2651aArbMFcI/+Tn/i2jMnkoSNnh
WC72yOQhY8LjDZ5olMlDRkzc8Hz+6zJ5yHitITcj9ozMrPVVytj87g+5ew2Z
PGRUzKwILByXyEPGLfNi1tFeiTwk1Npaoo/6JPKQkP3jliePeSTykDBVFU9Z
kiWRR+I9wDw+UyIPCfXpA/NmxkXykNDdeHxX6SmRPCRU9jash08kDxEvP9Lk
eLBMJA8Rn4aurN+ZJZKHCFvmnm3fmiJ5iFg8O9L/17hAHiLsUuE65ymBPER4
1g4JO3wCeQg4/FXqgSaPQB4CXO8EmnpdAjtgLVDAiUj07V8MgTwEhN0522Jj
PHkIGLn5dN5sD08eAjauutB3r5EnDx4/uaO//bOdJw8eGc7nHp5Yy5MHj/bY
mpuDGk8ePIquX/SeiXDkwSO8ML++uZtj1nipPP58sy6wcz9HHhxO/j3tdZRw
zOK4xMHrCC6NZ3LkwSFnc6DgmMyRB4exoi7hpWE7eXCwlVU5YkE7eXDYWO0Y
3VtnJ49E/+ne/7RCO3nYcfpDb1Gjw87+Bw+mHbY=
     "]]}},
  AspectRatio->1,
  Frame->True,
  ImageSize->{150, 150},
  PlotRange->{{-4, 0}, {0, 6}}]], "Output",
 CellChangeTimes->{3.555861921062994*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0.5, 0.5], 
    PolygonBox[{{-4, 3.3863006368136053`}, {-3.98, 3.371988245197861}, {-3.96,
       3.3649006001219868`}, {-3.94, 3.35041861275279}, {-3.92, 
      3.3359229530959826`}, {-3.9, 3.321413126221782}, {-3.88, 
      3.3068886862385085`}, {-3.86, 3.292349233909142}, {-3.84, 
      3.2777944145747573`}, {-3.82, 3.2692886988808874`}, {-3.8, 
      3.2545873579280244`}, {-3.78, 3.239871764049784}, {-3.76, 
      3.225141708942166}, {-3.7399999999999998`, 
      3.2103970216017355`}, {-3.7199999999999998`, 
      3.2009501650197216`}, {-3.6999999999999997`, 
      3.1860769118383496`}, {-3.6799999999999997`, 
      3.171190376021169}, {-3.6599999999999997`, 
      3.1562905157896486`}, {-3.6399999999999997`, 
      3.1459986547387593`}, {-3.6199999999999997`, 
      3.1309794617754942`}, {-3.5999999999999996`, 
      3.1159480633940317`}, {-3.5799999999999996`, 
      3.1007647608864555`}, {-3.5599999999999996`, 
      3.0899909380693247`}, {-3.5399999999999996`, 
      3.0748391221985205`}, {-3.5199999999999996`, 
      3.0595340529276647`}, {-3.4999999999999996`, 
      3.04829680551425}, {-3.4799999999999995`, 
      3.032894175113043}, {-3.4599999999999995`, 
      3.0176144147976616`}, {-3.4399999999999995`, 
      3.005820106464912}, {-3.4199999999999995`, 
      2.9904494911133432`}, {-3.3999999999999995`, 
      2.9749257478926427`}, {-3.3799999999999994`, 
      2.9627513413571616`}, {-3.3599999999999994`, 
      2.947279980125827}, {-3.3399999999999994`, 
      2.9348236901116405`}, {-3.3199999999999994`, 
      2.9191329886885624`}, {-3.2999999999999994`, 
      2.9064185536581157`}, {-3.2799999999999994`, 
      2.890650728852514}, {-3.2599999999999993`, 
      2.8776950699953914`}, {-3.2399999999999993`, 
      2.861852619209336}, {-3.2199999999999993`, 
      2.8486715039863855`}, {-3.1999999999999993`, 
      2.8353343065850605`}, {-3.1799999999999993`, 
      2.8193654451690127`}, {-3.1599999999999993`, 
      2.8058285108420176`}, {-3.1399999999999992`, 
      2.7921541244663857`}, {-3.119999999999999, 
      2.775933509325588}, {-3.099999999999999, 
      2.7620783883600124`}, {-3.079999999999999, 
      2.747967190110821}, {-3.059999999999999, 
      2.733870357671886}, {-3.039999999999999, 
      2.717497094460687}, {-3.019999999999999, 
      2.7032447851563814`}, {-2.999999999999999, 
      2.68875293228291}, {-2.979999999999999, 
      2.674160020579656}, {-2.959999999999999, 
      2.6594696262207003`}, {-2.939999999999999, 
      2.644685213984369}, {-2.919999999999999, 
      2.629810148606127}, {-2.899999999999999, 
      2.6164944613417975`}, {-2.879999999999999, 
      2.60140307419245}, {-2.859999999999999, 
      2.58610381848781}, {-2.839999999999999, 
      2.5723510083554246`}, {-2.819999999999999, 
      2.556990922358334}, {-2.799999999999999, 
      2.541430471394054}, {-2.779999999999999, 
      2.527170670968154}, {-2.759999999999999, 
      2.512761630265724}, {-2.739999999999999, 
      2.496939681306392}, {-2.719999999999999, 
      2.4822994555706726`}, {-2.699999999999999, 
      2.4675296832040257`}, {-2.679999999999999, 
      2.4526372528218667`}, {-2.659999999999999, 
      2.437503012493821}, {-2.639999999999999, 
      2.4223817920309094`}, {-2.6199999999999988`, 
      2.4070292697250637`}, {-2.5999999999999988`, 
      2.3925923889667366`}, {-2.5799999999999987`, 
      2.3770118787036054`}, {-2.5599999999999987`, 
      2.3621693421695853`}, {-2.5399999999999987`, 
      2.3473002260489038`}, {-2.5199999999999987`, 
      2.332170586128997}, {-2.4999999999999987`, 
      2.3169092695116515`}, {-2.4799999999999986`, 
      2.301522536333209}, {-2.4599999999999986`, 
      2.28681653620902}, {-2.4399999999999986`, 
      2.27105445265571}, {-2.4199999999999986`, 
      2.2559347811897794`}, {-2.3999999999999986`, 
      2.2413848480422773`}, {-2.3799999999999986`, 
      2.2259536419770414`}, {-2.3599999999999985`, 
      2.2109430270549892`}, {-2.3399999999999985`, 
      2.195765185915376}, {-2.3199999999999985`, 
      2.18031412452591}, {-2.2999999999999985`, 
      2.1653158928184157`}, {-2.2799999999999985`, 
      2.1500242667014593`}, {-2.2599999999999985`, 
      2.135121363129456}, {-2.2399999999999984`, 
      2.1200232130414154`}, {-2.2199999999999984`, 
      2.104631107817584}, {-2.1999999999999984`, 
      2.0899513659484406`}, {-2.1799999999999984`, 
      2.074933479965515}, {-2.1599999999999984`, 
      2.0600548132621324`}, {-2.1399999999999983`, 
      2.045281382170949}, {-2.1199999999999983`, 
      2.0310030103897327`}, {-2.0999999999999983`, 
      2.016631123362404}, {-2.0799999999999983`, 
      2.0025329296196897`}, {-2.0599999999999983`, 
      1.9889073857238078`}, {-2.0399999999999983`, 
      1.9761427388040775`}, {-2.0199999999999982`, 
      1.9647353263541891`}, {-2.0197999999999983`, 
      1.9644474505450518`}, {-2, 1.9814078542048115`}, {-2.0197999999999983`, 
      1.9982809079125832`}, {-2.0199999999999982`, 
      1.998746119224392}, {-2.0399999999999983`, 
      2.024674123885571}, {-2.0599999999999983`, 
      2.0491788665134703`}, {-2.0799999999999983`, 
      2.0728326503235097`}, {-2.0999999999999983`, 
      2.0960002867166687`}, {-2.1199999999999983`, 
      2.1188609520538844`}, {-2.1399999999999983`, 
      2.141329047688789}, {-2.1599999999999984`, 
      2.1637499121482042`}, {-2.1799999999999984`, 
      2.1860365129126187`}, {-2.1999999999999984`, 
      2.2081859579292966`}, {-2.2199999999999984`, 
      2.230115044070819}, {-2.2399999999999984`, 
      2.2519798390497714`}, {-2.2599999999999985`, 
      2.27361793168483}, {-2.2799999999999985`, 
      2.295295063735696}, {-2.2999999999999985`, 
      2.317086593371192}, {-2.3199999999999985`, 
      2.3386467026569324`}, {-2.3399999999999985`, 
      2.360316846184826}, {-2.3599999999999985`, 
      2.381749752897165}, {-2.3799999999999986`, 
      2.403215999603}, {-2.3999999999999986`, 
      2.424511581980917}, {-2.4199999999999986`, 
      2.445766987121564}, {-2.4399999999999986`, 
      2.467122230448121}, {-2.4599999999999986`, 
      2.4885756202622127`}, {-2.4799999999999986`, 
      2.509710598816856}, {-2.4999999999999987`, 
      2.530939563586286}, {-2.5199999999999987`, 
      2.552193601475045}, {-2.5399999999999987`, 
      2.5734733034512955`}, {-2.5599999999999987`, 
      2.594495668202152}, {-2.5799999999999987`, 
      2.6158249811096193`}, {-2.5999999999999988`, 
      2.6369568362594604`}, {-2.6199999999999988`, 
      2.6580483187153336`}, {-2.639999999999999, 
      2.6792246947129996`}, {-2.659999999999999, 
      2.700131487444191}, {-2.679999999999999, 
      2.721348907728626}, {-2.699999999999999, 
      2.742294860965365}, {-2.719999999999999, 
      2.7632601413163607`}, {-2.739999999999999, 
      2.7842440127231933`}, {-2.759999999999999, 
      2.8053018248292747`}, {-2.779999999999999, 
      2.8263230260659777`}, {-2.799999999999999, 
      2.8473621181876125`}, {-2.819999999999999, 
      2.868475071712089}, {-2.839999999999999, 
      2.8892994464767177`}, {-2.859999999999999, 
      2.910090436354496}, {-2.879999999999999, 
      2.931250985742514}, {-2.899999999999999, 
      2.9521217585919817`}, {-2.919999999999999, 
      2.9729584567096943`}, {-2.939999999999999, 
      2.9938598963337557`}, {-2.959999999999999, 
      3.0147752417919333`}, {-2.979999999999999, 
      3.0357046356606707`}, {-2.999999999999999, 
      3.056648366597785}, {-3.019999999999999, 
      3.0776068804788697`}, {-3.039999999999999, 
      3.0982609214233627`}, {-3.059999999999999, 
      3.1192881708847087`}, {-3.079999999999999, 
      3.139967647333765}, {-3.099999999999999, 
      3.160978197246371}, {-3.119999999999999, 
      3.181680075690793}, {-3.1399999999999992`, 
      3.202756231067409}, {-3.1599999999999993`, 
      3.223481452273015}, {-3.1799999999999993`, 
      3.2442174688957066`}, {-3.1999999999999993`, 
      3.264999481229726}, {-3.2199999999999993`, 
      3.2857588709400942`}, {-3.2399999999999993`, 
      3.3065269370243056`}, {-3.2599999999999993`, 
      3.327339984048319}, {-3.2799999999999994`, 
      3.3481293982164924`}, {-3.2999999999999994`, 
      3.3689605284130626`}, {-3.3199999999999994`, 
      3.3897710841140407`}, {-3.3399999999999994`, 
      3.410621748245449}, {-3.3599999999999994`, 
      3.4314540221851426`}, {-3.3799999999999994`, 
      3.451982773987835}, {-3.3999999999999995`, 
      3.472830724079517}, {-3.4199999999999995`, 
      3.4937200752932833`}, {-3.4399999999999995`, 
      3.5142687426360233`}, {-3.4599999999999995`, 
      3.535148082310984}, {-3.4799999999999995`, 
      3.5557143211383866`}, {-3.4999999999999996`, 
      3.5766306171865145`}, {-3.5199999999999996`, 
      3.5971900584998973`}, {-3.5399999999999996`, 
      3.618126269561948}, {-3.5599999999999996`, 
      3.6387154312344907`}, {-3.5799999999999996`, 
      3.659298330479727}, {-3.5999999999999996`, 
      3.680256491734318}, {-3.6199999999999997`, 
      3.7008662445135347`}, {-3.6399999999999997`, 
      3.7214817722921882`}, {-3.6599999999999997`, 
      3.742452171652839}, {-3.6799999999999997`, 
      3.763081026895414}, {-3.6999999999999997`, 
      3.783714962386551}, {-3.7199999999999998`, 
      3.8043536577557377`}, {-3.7399999999999998`, 3.824992127719414}, {-3.76,
       3.845646754698228}, {-3.78, 3.8663054344210535`}, {-3.8, 
      3.8869680017424417`}, {-3.82, 3.907634333061966}, {-3.84, 
      3.92830412804066}, {-3.86, 3.9489846329493163`}, {-3.88, 
      3.9696688203434527`}, {-3.9, 3.990356750153305}, {-3.92, 
      4.011048533463542}, {-3.94, 4.031744335282253}, {-3.96, 
      4.052444377692708}, {-3.98, 
      4.0731596406419515`}, {-4, 4.093875492543924}}]}, 
   {RGBColor[0, 0, 1], CapForm["Round"], LineBox[CompressedData["
1:eJwt0XlM12UcB/Df976/XxTTBaKZKGqeeOAR9lhsiOKFJLMIPAKTxaH9vHBe
eI4pVzbFVmqgAhHmtLRm+pZMZohippRMFigTRLRMdOVR/L5+3tuzZ88/732e
z6vPgvSYJN7j8SR2Ht/9In5QgrzzOh45rK4oI1yvczC+KCu6ocZhFZGNmd0q
HBzusrrsp2KHbW6bdaLXZgd1d48fLlztsPjcyo4B8Q46lg9L2xDjsJFuHIwY
5Z+9aKDDdLfQwZ97ItVoj8N8bZGNNrZdLn4wtM5mnWWdjTbuLWtq/e8rm7l1
uTbWH84pvbnJZslubMBaY5x712bhbqENv5l+gw+F2qybO6CNrLaqEfmaze76
xmuzMK6u15l5f1jMrau0ENt999I3jltsT6EvFj5ZOWn7gByLLXELLXD7f9vL
JVlssjughbX11Wm1EyzW2/2whVX3J7R809Vij3x1HSbGilHdd7SarOaCLya6
7rz66fswWbFvfUUmrHt598fvMtlqd0ATPYOO5QakmSzG/bCJOyfzp92KMNlA
d4EmSl8LvHcm0GQvPEzEL0uNyn5gkIeB3TPH5SSdN8jDQEOCf+zEfQZ5GEi6
FPaevcIgDwMl5w/0vTHNIA8DiS8Hh5YFG+RhYG5BwZS1T3Ty0BHmvVwZ9YtO
HjqGX2aDAkt18tCRF54Y1LxOJ4/Od3Tm0/I5Opv4ohBJhTuSs4bo5KGDfztV
mSzq5KGhtWdEnFmvkYeGhm/HrKs7opGHhsX1YYH7tmnMXV+Ghpy2c63zEzXy
0DD+YO7RkDEaeWjYWVUbd9vUyENFfuDGN8tuquSh4q0fclOWfq+Sh4rrP/+b
OTJfJQ8Vni3PnL8XqeSh4uvlIc+/nKiSh4qaMq/f4pdU8lARfjC6PPiuQh4K
nlQX3WioVMhDwZqQglO7ChXyUOCneFKnZyjkoeBWeVWzGKmQh4LHey8mnwhS
yENBbfLcz9MfyuQh48Cl8muvVMvkIYPVrBz6636Z5bkLlPERtudlrZTJQ8aK
jIS4YTNk8pAxe6fTfr2fTB4y2k71SNr6VCIPCS315RtDr0jk0flOmGNeK5XI
QwIXKgSsXS+Rh4S5U73D+sdJ5CFhevbJ2qohEnPH6yWhgi2YkSJK5CFias/s
FLVeZC7HBRGT5GP9Dh0RyUNEb7awe8Q2kTxExBdUNjYkiOQhouWf080rRovk
IYK/UCt0MUXyEPFhyxfzi5sE8hDw4/WH+tjvBPIQcKB31LTzuQJ5CHge+0HA
O8kCeQgoSQ9ddft1gTwELDw70t/rL5CHgEF7pR7PWnny4HFELXl1E3jy4NFx
50p/fRdPHjxGDz7avj2VJw8es7lRS5wInjx4hDed3pgTwJMHj+wNEen6Xxx5
cBjiXG3bVMWRB4ez3uaWp59x5MFhUlzfj5d6OfLgUPH7g7LmKRx5cFizhZ81
pw9HHhzKzfa0s4895OFBUDsLG37Rw/4HH8+MmQ==
     "]]}},
  AspectRatio->1,
  Frame->True,
  ImageSize->{150, 150},
  PlotRange->{{-4, 0}, {0, 6}}]], "Output",
 CellChangeTimes->{3.5558619217876663`*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0.5, 0.5], 
    PolygonBox[{{-4, 3.7418973436909644`}, {-3.98, 3.724349984913623}, {-3.96,
       3.7099679902009965`}, {-3.94, 3.692345559933909}, {-3.92, 
      3.6747157896798828`}, {-3.9, 3.6570783270696423`}, {-3.88, 
      3.6394328729675878`}, {-3.86, 3.6217791787080693`}, {-3.84, 
      3.6041170436765837`}, {-3.82, 3.5890938234414964`}, {-3.8, 
      3.5713663398105466`}, {-3.78, 3.553630959432389}, {-3.76, 
      3.5358876476232255`}, {-3.7399999999999998`, 
      3.5181364093460363`}, {-3.7199999999999998`, 
      3.5026881789827087`}, {-3.6999999999999997`, 
      3.484880751497636}, {-3.6799999999999997`, 
      3.4670663842143674`}, {-3.6599999999999997`, 
      3.449245225411968}, {-3.6399999999999997`, 
      3.433432767214442}, {-3.6199999999999997`, 
      3.415557200255212}, {-3.5999999999999996`, 
      3.397675713927556}, {-3.5799999999999996`, 
      3.3797404841310907`}, {-3.5599999999999996`, 
      3.3636957329640214`}, {-3.5399999999999996`, 
      3.345759759898167}, {-3.5199999999999996`, 
      3.3277671986049913`}, {-3.4999999999999996`, 
      3.311515802927063}, {-3.4799999999999995`, 
      3.2934803251227547`}, {-3.4599999999999995`, 
      3.275483106483992}, {-3.4399999999999995`, 
      3.258997211673619}, {-3.4199999999999995`, 
      3.2409607685534696`}, {-3.3999999999999995`, 
      3.2228653451363214`}, {-3.3799999999999994`, 
      3.206211025901257}, {-3.3599999999999994`, 
      3.1881275108274885`}, {-3.3399999999999994`, 
      3.1713456844426005`}, {-3.3199999999999994`, 
      3.1531754570089934`}, {-3.2999999999999994`, 
      3.136279200023952}, {-3.2799999999999994`, 
      3.118074033097265}, {-3.2599999999999993`, 
      3.1010706565868085`}, {-3.2399999999999993`, 
      3.0828308555298425`}, {-3.2199999999999993`, 
      3.065727568863781}, {-3.1999999999999993`, 
      3.048553938735123}, {-3.1799999999999993`, 
      3.0302579730291965`}, {-3.1599999999999993`, 
      3.0129971083899822`}, {-3.1399999999999992`, 
      2.9956754449251966`}, {-3.119999999999999, 
      2.9772754718500867`}, {-3.099999999999999, 
      2.95987409658912}, {-3.079999999999999, 
      2.9423683941555714`}, {-3.059999999999999, 
      2.924859772258194}, {-3.039999999999999, 
      2.906390463989432}, {-3.019999999999999, 
      2.8888145782807753`}, {-2.999999999999999, 
      2.8711402967192923`}, {-2.979999999999999, 
      2.8534218151108375`}, {-2.959999999999999, 
      2.8356604809067814`}, {-2.939999999999999, 
      2.817857677756586}, {-2.919999999999999, 
      2.800014824779878}, {-2.899999999999999, 
      2.782829137200374}, {-2.879999999999999, 
      2.7648923581746554`}, {-2.859999999999999, 
      2.7468711259655367`}, {-2.839999999999999, 
      2.7294937047739953`}, {-2.819999999999999, 
      2.711440080955581}, {-2.799999999999999, 
      2.693303243666842}, {-2.779999999999999, 
      2.675712642986249}, {-2.759999999999999, 
      2.6580566277272544`}, {-2.739999999999999, 
      2.6398066608546675`}, {-2.719999999999999, 
      2.622050472635341}, {-2.699999999999999, 
      2.604238014792936}, {-2.679999999999999, 
      2.586372761665041}, {-2.659999999999999, 
      2.568407726863325}, {-2.639999999999999, 
      2.5504435996429278`}, {-2.6199999999999988`, 
      2.5323836836886287`}, {-2.5999999999999988`, 
      2.5147046326007683`}, {-2.5799999999999987`, 
      2.496546728313798}, {-2.5599999999999987`, 
      2.478697445275198}, {-2.5399999999999987`, 
      2.4608320776146657`}, {-2.5199999999999987`, 
      2.4428591599326386`}, {-2.4999999999999987`, 
      2.4248297875517024`}, {-2.4799999999999986`, 
      2.4067464010435153`}, {-2.4599999999999986`, 
      2.3889436605497187`}, {-2.4399999999999986`, 
      2.370703149828718}, {-2.4199999999999986`, 
      2.3527271829554786`}, {-2.3999999999999986`, 
      2.3349845212955636`}, {-2.3799999999999986`, 
      2.3168760952172303`}, {-2.3599999999999985`, 
      2.2989403575064817`}, {-2.3399999999999985`, 
      2.2809339052066417`}, {-2.3199999999999985`, 
      2.2628139216907983`}, {-2.2999999999999985`, 
      2.2448784754795748`}, {-2.2799999999999985`, 
      2.2268214484675797`}, {-2.2599999999999985`, 
      2.2089217129227525`}, {-2.2399999999999984`, 
      2.190939640061041}, {-2.2199999999999984`, 
      2.1728358068904847`}, {-2.1999999999999984`, 
      2.1550225320819116`}, {-2.1799999999999984`, 
      2.1370688665642232`}, {-2.1599999999999984`, 
      2.1191703494917067`}, {-2.1399999999999983`, 
      2.101312793991481}, {-2.1199999999999983`, 
      2.0836548533805224`}, {-2.0999999999999983`, 
      2.065956679580107}, {-2.0799999999999983`, 
      2.048367497410805}, {-2.0599999999999983`, 
      2.0309679235229723`}, {-2.0399999999999983`, 
      2.0139150891817423`}, {-2.0199999999999982`, 
      1.9974089193552735`}, {-2.0197999999999983`, 
      1.9971733767948825`}, {-2, 1.9923893020067864`}, {-2.0197999999999983`, 
      2.010861769429757}, {-2.0199999999999982`, 
      2.0111683076761233`}, {-2.0399999999999983`, 
      2.0335548198863225`}, {-2.0599999999999983`, 
      2.055366091521051}, {-2.0799999999999983`, 
      2.076833621151815}, {-2.0999999999999983`, 
      2.0981047141505242`}, {-2.1199999999999983`, 
      2.119251689832332}, {-2.1399999999999983`, 
      2.1402418013825275`}, {-2.1599999999999984`, 
      2.161211071754987}, {-2.1799999999999984`, 
      2.1821259337636034`}, {-2.1999999999999984`, 
      2.2029853083553483`}, {-2.2199999999999984`, 
      2.2237574824558335`}, {-2.2399999999999984`, 
      2.2445018400371315`}, {-2.2599999999999985`, 
      2.265156913468546}, {-2.2799999999999985`, 
      2.285827536129794}, {-2.2999999999999985`, 
      2.306541304603351}, {-2.3199999999999985`, 
      2.327164386060795}, {-2.3399999999999985`, 
      2.347829014296128}, {-2.3599999999999985`, 
      2.368400451599948}, {-2.3799999999999986`, 
      2.3889853425653627`}, {-2.3999999999999986`, 
      2.409501153238255}, {-2.4199999999999986`, 
      2.43000398427145}, {-2.4399999999999986`, 
      2.450543546704394}, {-2.4599999999999986`, 
      2.471119313342194}, {-2.4799999999999986`, 
      2.4915734603824364`}, {-2.4999999999999987`, 
      2.512062020313737}, {-2.5199999999999987`, 
      2.5325600380178255`}, {-2.5399999999999987`, 
      2.553068045744218}, {-2.5599999999999987`, 
      2.5734769792538956`}, {-2.5799999999999987`, 
      2.5940039412669305`}, {-2.5999999999999988`, 
      2.614452184698781}, {-2.6199999999999988`, 
      2.6348876790612406`}, {-2.639999999999999, 
      2.655353475072881}, {-2.659999999999999, 
      2.675715094862924}, {-2.679999999999999, 
      2.696196126443338}, {-2.699999999999999, 
      2.7165729989447307`}, {-2.719999999999999, 
      2.736957713425752}, {-2.739999999999999, 
      2.7573495018024223`}, {-2.759999999999999, 
      2.7777653101751896`}, {-2.779999999999999, 
      2.7981717025563904`}, {-2.799999999999999, 
      2.8185843885977873`}, {-2.819999999999999, 
      2.8390220728497835`}, {-2.839999999999999, 
      2.8593480792977357`}, {-2.859999999999999, 
      2.879668503525599}, {-2.879999999999999, 
      2.9001226886361744`}, {-2.899999999999999, 
      2.9204671147177197`}, {-2.919999999999999, 
      2.9408041877389435`}, {-2.939999999999999, 
      2.9611611888434246`}, {-2.959999999999999, 
      2.981523198879565}, {-2.979999999999999, 
      3.0018903591594945`}, {-2.999999999999999, 
      3.0222629566593873`}, {-3.019999999999999, 
      3.042641434882229}, {-3.039999999999999, 
      3.0629049538218784`}, {-3.059999999999999, 
      3.0833021248989323`}, {-3.079999999999999, 
      3.1035768160311132`}, {-3.099999999999999, 
      3.1239741977199342`}, {-3.119999999999999, 
      3.144256729369748}, {-3.1399999999999992`, 
      3.1646709363036414`}, {-3.1599999999999993`, 
      3.1849625901365273`}, {-3.1799999999999993`, 
      3.2052583256324167`}, {-3.1999999999999993`, 
      3.2255622002365647`}, {-3.2199999999999993`, 
      3.245868239975655}, {-3.2399999999999993`, 
      3.266176256205436}, {-3.2599999999999993`, 
      3.2864923371738035`}, {-3.2799999999999994`, 
      3.3068086746114123`}, {-3.2999999999999994`, 
      3.3271304114865563`}, {-3.3199999999999994`, 
      3.347454892035491}, {-3.3399999999999994`, 
      3.3677837739159777`}, {-3.3599999999999994`, 
      3.3881169982016988`}, {-3.3799999999999994`, 
      3.4083286865138405`}, {-3.3999999999999995`, 
      3.4286657914414644`}, {-3.4199999999999995`, 
      3.4490097932206445`}, {-3.4399999999999995`, 
      3.4692275191165547`}, {-3.4599999999999995`, 
      3.4895779965765135`}, {-3.4799999999999995`, 
      3.509804406809896}, {-3.4999999999999996`, 
      3.5301533167868686`}, {-3.5199999999999996`, 
      3.550390917700013}, {-3.5399999999999996`, 
      3.57074866085008}, {-3.5599999999999996`, 
      3.5909806008697456`}, {-3.5799999999999996`, 
      3.611228365338835}, {-3.5999999999999996`, 
      3.6315922180768188`}, {-3.6199999999999997`, 
      3.6518323458390847`}, {-3.6399999999999997`, 
      3.672074578518562}, {-3.6599999999999997`, 
      3.692459896573394}, {-3.6799999999999997`, 
      3.7127068486930415`}, {-3.6999999999999997`, 
      3.7329552559982404`}, {-3.7199999999999998`, 
      3.753204813897401}, {-3.7399999999999998`, 3.773474288508588}, {-3.76, 
      3.793732384769107}, {-3.78, 3.813990969386739}, {-3.8, 
      3.8342498918682395`}, {-3.82, 3.8545090428919075`}, {-3.84, 
      3.8747906513262618`}, {-3.86, 3.89505672269393}, {-3.88, 
      3.9153229806269394`}, {-3.9, 3.935589497442389}, {-3.92, 
      3.955856396010026}, {-3.94, 3.976123852462966}, {-3.96, 
      3.9963920992853517`}, {-3.98, 
      4.016692984316153}, {-4, 4.036969943514947}}]}, 
   {RGBColor[0, 0, 1], CapForm["Round"], LineBox[CompressedData["
1:eJwt0XtMVmUcB/D33O/nUFmIOJRmmnmj0owIeFy2t1ya4CUvCIiXKGVCBoli
qAsncymv4ARl6sIL5lLBC5rCvnuZKEJewomXmKKJLIhpKlo6Fu/x99uePTt/
nO++z+8TnrIkfgHv8XhSek/gfjFBmB62JHHjc4c1l6VH680Ori8T9vmaHHbA
27q8zwEHyvi74YU/OyyvI+54WJ6DK76jewtXOyxho//xmwkOkjFpYOEMh73r
TuD/5GW+UQ7T3UAHefXBZRtkhwXSvK02uO322hUtNusN60204TwvPZl9xGZu
3EYb1TsSa7LW22yhOzZKpBvF36TYLNoNtFEW3DYrLdJmfdyCNvxXfXkzg2zW
GajXYWFiyKfc9HsWc+P8FuS6wbfn1Fhsa0lgLNzpPtowbbPFMtxACxVZnZdi
F1vsE7eghdn/fRHzwUcWG+A+2MKfNye/FdvPYt2BuMcm3klNOT/6gcl+awyM
CbQ/PDrgrMl2BdZXZmIfz9a8vsNkK9yCJm7MO7YqOMtk8e6DTURnnyk0J5ps
qLtAExc3hH7PDTLZCw8THRPiiz3PDPIwUPJ8TGf7JYM8DCyvnfu4rdwgDwN1
71cnX8s1yMPAvftSTsN0gzwMrE6riqobYZCHgb/m1bVViQZ56Phh/63m8hs6
eeioHHkxp7hSJw8dUdmXCgvydfLQ0ZRaXpWbrLOYF4HYdL7/qKyxOnnoeK02
6o/5tk4eGiLeeKLF39XIQ8NC38BW7ymNPDQkli6dFFWoMXd96RpqD72aP/hr
jTw0+OozO0LGaeSh4WlVxN9GX408VMz9t9rb3aWShwr16bxDbadV8lBxf5jd
90qpSh4qpvq2jz29VCUPFd+pU54cnqCSh4o72z7LKA1XyUNFzbahsflPFfJQ
8IibnZV5QSEPBfdOvBKcsEchDwVF0pJ270qFPBTsOuW/9t5UhTwUjNirJwwc
ppCHgjg1JFziFfKQ0VWxqeXBVZk8ZCyu/3xny0GZFbgLlBFasfsR1srkIeO6
E96+Z45MHjJit8RtLhgtk4eMmBPzmzINmTwk6F511azbEnlI+HBaUuS4ExJ5
SEgKSUsdVCCRh4TmvMSD2pcSeUgI/Xb4kK5oibn1wiTE/2LFXOgjkYeIRRVO
eGWHyFyORhFhczKv+fwieYg43J4xfmmJSB4ihm/u+TEuXSQPEXLE5a/e9ork
0fu9t7goKEwkDxH3P+5O63okkIeAkTf/CW5sEMhDQLG8u7T8J4E8BPSvU3vy
sgXyEHAmNzcsabJAHgKeJZwTIocI5CGgtcc/9eUenjx4TKpKmtF5mScPHjuV
StTu58mDR2Oif9vWNTx58FCb+pVnzOTJg8euKac3eCN48uBhp+ScDFV48uCQ
fnzd+a4Wjjw49P2130v+Ixx5cAgtT48vWs+RB4eV/NktC1I48uBwri20YUwk
Rx4c5rYu4KQgjjw8QGLUod/bPOThwYWa1pyd1R7y8KDl1rHdi4s85OHBw9Qx
9WMXedj/QLqpQA==
     "]]}},
  AspectRatio->1,
  Frame->True,
  ImageSize->{150, 150},
  PlotRange->{{-4, 0}, {0, 6}}]], "Output",
 CellChangeTimes->{3.55586192218645*^9}],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[0, 0, 1], CapForm["Round"], LineBox[CompressedData["
1:eJwt0X9M1HUcx/Hv3ffue9+f9yXFSsIjN3Wac6lXGcbppx8C/VJgpWZXqeGZ
pnb4Oyinw0sk2DEnEm0Zeigu8/qhBOJqrxCbKVFz6inq6mhO4HQmC0wL7XNf
35/b7fnfa5/v5zFy4XsFi+yCIBTyf7L3TgqufTshk5fFIkGfGjPx14FteWbM
ZNGceHFq1MTtzILTStRkoUR+sydk4nflcGdayGT+cGv/WL+JFueIjPF+k3mt
Y6Jh39xNU70mU61BE+fW/dSdq5osuZYTd2PVvHPPzo67GR/ji26IbUe2LGx2
M2su7Ebj88Gn3wy7WcA6buy8cyT6bsDNfNagG/For7Te52ap1gXdaGmYP6c0
1c2uJq+XMLC0QjhYmTCYNddq4JXvLz+ztdVgn9Ymj4EGcen26lqDFVmDBsom
983YFTRYrnVBA76vBzZ8mWOwDOuDDTy6ekxWo8dgA8m5fh0T3zohoF9nv7Qn
j44FL+h1J9p1Vp98voiO1K0pT8UjOiuxLqijp6l+78VinRVYH6xjaNOOOVfy
dTbOekAdowb+bvt3rM7ueehIS/zz3827GnloqBmXnmvENPLQkJa+qI+XPDRc
m7/xfHpIIw8NlRN3K2P8GnlokEsHlzzh1chDQ/g4805XNfJQcX1lyqnsuEoe
Km5Mqfn85WaVPFQIwR973gir5KFi/Yp9XYUBlU27N4iH3slpXO1TyUPF2cCN
UEmqSh4KqjcPHVaeUMhDQe9t56mqVoU8FCz/QJ+1o1Zh1vMFFSyJrOisDyrk
oSDYeCl3f45CHgoO1Q+Ev/Eo5CEjbfRgwbF+mTxkTIC/7GS7TB4yvO0XxHMR
mTxkzK7b9/qlYpk8ZOxMuzXler5MHjImmZkf85KHjLUPbNzDSx4ulK7c367F
XOThgnd7f9v9URd5uJBzsWLxyJCLPFzYuHnUrvF+F3m44BlSVDLJ6yIPF0pe
84/IUl3kIeGr4XsffDEukYeE0y/NbpnVLLEq6wElrL26YdW8sEQeEvq6AiWL
AxJ5SBCHm28X+STykPBrZmYdL3k4MWT6leNbEk7ycKKtpqW7qtVJHk6cWrfm
JC95OPHYkamdu4NO8nDi8A8dt3iZdT2PE3tK6840eZzk4UBHh/jw0X4Hszja
HRhTNs3OSx4OiIN/ZvOShwMfHqv4uavYQR4ONDw5/U5vvoM8HIgdFfp4ycOB
pmUHjvGSh4jCTeWPazGRPET8Vjhx29CoSB4iqj/TLmSERPIQIYUuTHrEL5KH
iI/WfbF4slckDxGHznacz1JF8rBjE/9lx+3kYUes2/dHXrOdPOywpU+Ywkse
dlQu8Ci85GGHOliXV+Szk4cd8u1bPbzkYcOwGYe2b07YyMOGmcU9AV7ysGH5
tJkeXvKwYe7J+1p4ycOG90cnnuMlDxu6mhoP85KHgPHLJvNtgTwEDF4uj/CS
h4CD6btuno0I5CHgxCevZvGSh4Azd21reMlDwLYS5Tte9j+rIrfg
    "]]},
  AspectRatio->1,
  Frame->True,
  ImageSize->{150, 150},
  PlotRange->{{-4, 0}, {0, 6}}]], "Output",
 CellChangeTimes->{3.555861922540555*^9}],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[0, 0, 1], CapForm["Round"], LineBox[CompressedData["
1:eJwt0mlQVGcWBuDe9wUNMRJxAQmglCjgAhPkXhVGKUTB0RjZmhhBkYAI0SiU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    "]]},
  AspectRatio->1,
  Frame->True,
  ImageSize->{150, 150},
  PlotRange->{{-4, 0}, {0, 6}}]], "Output",
 CellChangeTimes->{3.555861923032612*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.554916253089465*^9, 3.554916262023732*^9}, 
   3.555861770036331*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0.5, 0.5], 
    PolygonBox[{{-4, 3.7418973436909644`}, {-3.98, 3.724349984913623}, {-3.96,
       3.7099679902009965`}, {-3.94, 3.692345559933909}, {-3.92, 
      3.6747157896798828`}, {-3.9, 3.6570783270696423`}, {-3.88, 
      3.6394328729675878`}, {-3.86, 3.6217791787080693`}, {-3.84, 
      3.6041170436765837`}, {-3.82, 3.5890938234414964`}, {-3.8, 
      3.5713663398105466`}, {-3.78, 3.553630959432389}, {-3.76, 
      3.5358876476232255`}, {-3.7399999999999998`, 
      3.5181364093460363`}, {-3.7199999999999998`, 
      3.5026881789827087`}, {-3.6999999999999997`, 
      3.484880751497636}, {-3.6799999999999997`, 
      3.4670663842143674`}, {-3.6599999999999997`, 
      3.449245225411968}, {-3.6399999999999997`, 
      3.433432767214442}, {-3.6199999999999997`, 
      3.415557200255212}, {-3.5999999999999996`, 
      3.397675713927556}, {-3.5799999999999996`, 
      3.3797404841310907`}, {-3.5599999999999996`, 
      3.3636957329640214`}, {-3.5399999999999996`, 
      3.345759759898167}, {-3.5199999999999996`, 
      3.3277671986049913`}, {-3.4999999999999996`, 
      3.311515802927063}, {-3.4799999999999995`, 
      3.2934803251227547`}, {-3.4599999999999995`, 
      3.275483106483992}, {-3.4399999999999995`, 
      3.258997211673619}, {-3.4199999999999995`, 
      3.2409607685534696`}, {-3.3999999999999995`, 
      3.2228653451363214`}, {-3.3799999999999994`, 
      3.206211025901257}, {-3.3599999999999994`, 
      3.1881275108274885`}, {-3.3399999999999994`, 
      3.1713456844426005`}, {-3.3199999999999994`, 
      3.1531754570089934`}, {-3.2999999999999994`, 
      3.136279200023952}, {-3.2799999999999994`, 
      3.118074033097265}, {-3.2599999999999993`, 
      3.1010706565868085`}, {-3.2399999999999993`, 
      3.0828308555298425`}, {-3.2199999999999993`, 
      3.065727568863781}, {-3.1999999999999993`, 
      3.048553938735123}, {-3.1799999999999993`, 
      3.0302579730291965`}, {-3.1599999999999993`, 
      3.0129971083899822`}, {-3.1399999999999992`, 
      2.9956754449251966`}, {-3.119999999999999, 
      2.9772754718500867`}, {-3.099999999999999, 
      2.95987409658912}, {-3.079999999999999, 
      2.9423683941555714`}, {-3.059999999999999, 
      2.924859772258194}, {-3.039999999999999, 
      2.906390463989432}, {-3.019999999999999, 
      2.8888145782807753`}, {-2.999999999999999, 
      2.8711402967192923`}, {-2.979999999999999, 
      2.8534218151108375`}, {-2.959999999999999, 
      2.8356604809067814`}, {-2.939999999999999, 
      2.817857677756586}, {-2.919999999999999, 
      2.800014824779878}, {-2.899999999999999, 
      2.782829137200374}, {-2.879999999999999, 
      2.7648923581746554`}, {-2.859999999999999, 
      2.7468711259655367`}, {-2.839999999999999, 
      2.7294937047739953`}, {-2.819999999999999, 
      2.711440080955581}, {-2.799999999999999, 
      2.693303243666842}, {-2.779999999999999, 
      2.675712642986249}, {-2.759999999999999, 
      2.6580566277272544`}, {-2.739999999999999, 
      2.6398066608546675`}, {-2.719999999999999, 
      2.622050472635341}, {-2.699999999999999, 
      2.604238014792936}, {-2.679999999999999, 
      2.586372761665041}, {-2.659999999999999, 
      2.568407726863325}, {-2.639999999999999, 
      2.5504435996429278`}, {-2.6199999999999988`, 
      2.5323836836886287`}, {-2.5999999999999988`, 
      2.5147046326007683`}, {-2.5799999999999987`, 
      2.496546728313798}, {-2.5599999999999987`, 
      2.478697445275198}, {-2.5399999999999987`, 
      2.4608320776146657`}, {-2.5199999999999987`, 
      2.4428591599326386`}, {-2.4999999999999987`, 
      2.4248297875517024`}, {-2.4799999999999986`, 
      2.4067464010435153`}, {-2.4599999999999986`, 
      2.3889436605497187`}, {-2.4399999999999986`, 
      2.370703149828718}, {-2.4199999999999986`, 
      2.3527271829554786`}, {-2.3999999999999986`, 
      2.3349845212955636`}, {-2.3799999999999986`, 
      2.3168760952172303`}, {-2.3599999999999985`, 
      2.2989403575064817`}, {-2.3399999999999985`, 
      2.2809339052066417`}, {-2.3199999999999985`, 
      2.2628139216907983`}, {-2.2999999999999985`, 
      2.2448784754795748`}, {-2.2799999999999985`, 
      2.2268214484675797`}, {-2.2599999999999985`, 
      2.2089217129227525`}, {-2.2399999999999984`, 
      2.190939640061041}, {-2.2199999999999984`, 
      2.1728358068904847`}, {-2.1999999999999984`, 
      2.1550225320819116`}, {-2.1799999999999984`, 
      2.1370688665642232`}, {-2.1599999999999984`, 
      2.1191703494917067`}, {-2.1399999999999983`, 
      2.101312793991481}, {-2.1199999999999983`, 
      2.0836548533805224`}, {-2.0999999999999983`, 
      2.065956679580107}, {-2.0799999999999983`, 
      2.048367497410805}, {-2.0599999999999983`, 
      2.0309679235229723`}, {-2.0399999999999983`, 
      2.0139150891817423`}, {-2.0199999999999982`, 
      1.9974089193552735`}, {-2.0197999999999983`, 
      1.9971733767948825`}, {-2, 1.9923893020067864`}, {-2.0197999999999983`, 
      2.010861769429757}, {-2.0199999999999982`, 
      2.0111683076761233`}, {-2.0399999999999983`, 
      2.0335548198863225`}, {-2.0599999999999983`, 
      2.055366091521051}, {-2.0799999999999983`, 
      2.076833621151815}, {-2.0999999999999983`, 
      2.0981047141505242`}, {-2.1199999999999983`, 
      2.119251689832332}, {-2.1399999999999983`, 
      2.1402418013825275`}, {-2.1599999999999984`, 
      2.161211071754987}, {-2.1799999999999984`, 
      2.1821259337636034`}, {-2.1999999999999984`, 
      2.2029853083553483`}, {-2.2199999999999984`, 
      2.2237574824558335`}, {-2.2399999999999984`, 
      2.2445018400371315`}, {-2.2599999999999985`, 
      2.265156913468546}, {-2.2799999999999985`, 
      2.285827536129794}, {-2.2999999999999985`, 
      2.306541304603351}, {-2.3199999999999985`, 
      2.327164386060795}, {-2.3399999999999985`, 
      2.347829014296128}, {-2.3599999999999985`, 
      2.368400451599948}, {-2.3799999999999986`, 
      2.3889853425653627`}, {-2.3999999999999986`, 
      2.409501153238255}, {-2.4199999999999986`, 
      2.43000398427145}, {-2.4399999999999986`, 
      2.450543546704394}, {-2.4599999999999986`, 
      2.471119313342194}, {-2.4799999999999986`, 
      2.4915734603824364`}, {-2.4999999999999987`, 
      2.512062020313737}, {-2.5199999999999987`, 
      2.5325600380178255`}, {-2.5399999999999987`, 
      2.553068045744218}, {-2.5599999999999987`, 
      2.5734769792538956`}, {-2.5799999999999987`, 
      2.5940039412669305`}, {-2.5999999999999988`, 
      2.614452184698781}, {-2.6199999999999988`, 
      2.6348876790612406`}, {-2.639999999999999, 
      2.655353475072881}, {-2.659999999999999, 
      2.675715094862924}, {-2.679999999999999, 
      2.696196126443338}, {-2.699999999999999, 
      2.7165729989447307`}, {-2.719999999999999, 
      2.736957713425752}, {-2.739999999999999, 
      2.7573495018024223`}, {-2.759999999999999, 
      2.7777653101751896`}, {-2.779999999999999, 
      2.7981717025563904`}, {-2.799999999999999, 
      2.8185843885977873`}, {-2.819999999999999, 
      2.8390220728497835`}, {-2.839999999999999, 
      2.8593480792977357`}, {-2.859999999999999, 
      2.879668503525599}, {-2.879999999999999, 
      2.9001226886361744`}, {-2.899999999999999, 
      2.9204671147177197`}, {-2.919999999999999, 
      2.9408041877389435`}, {-2.939999999999999, 
      2.9611611888434246`}, {-2.959999999999999, 
      2.981523198879565}, {-2.979999999999999, 
      3.0018903591594945`}, {-2.999999999999999, 
      3.0222629566593873`}, {-3.019999999999999, 
      3.042641434882229}, {-3.039999999999999, 
      3.0629049538218784`}, {-3.059999999999999, 
      3.0833021248989323`}, {-3.079999999999999, 
      3.1035768160311132`}, {-3.099999999999999, 
      3.1239741977199342`}, {-3.119999999999999, 
      3.144256729369748}, {-3.1399999999999992`, 
      3.1646709363036414`}, {-3.1599999999999993`, 
      3.1849625901365273`}, {-3.1799999999999993`, 
      3.2052583256324167`}, {-3.1999999999999993`, 
      3.2255622002365647`}, {-3.2199999999999993`, 
      3.245868239975655}, {-3.2399999999999993`, 
      3.266176256205436}, {-3.2599999999999993`, 
      3.2864923371738035`}, {-3.2799999999999994`, 
      3.3068086746114123`}, {-3.2999999999999994`, 
      3.3271304114865563`}, {-3.3199999999999994`, 
      3.347454892035491}, {-3.3399999999999994`, 
      3.3677837739159777`}, {-3.3599999999999994`, 
      3.3881169982016988`}, {-3.3799999999999994`, 
      3.4083286865138405`}, {-3.3999999999999995`, 
      3.4286657914414644`}, {-3.4199999999999995`, 
      3.4490097932206445`}, {-3.4399999999999995`, 
      3.4692275191165547`}, {-3.4599999999999995`, 
      3.4895779965765135`}, {-3.4799999999999995`, 
      3.509804406809896}, {-3.4999999999999996`, 
      3.5301533167868686`}, {-3.5199999999999996`, 
      3.550390917700013}, {-3.5399999999999996`, 
      3.57074866085008}, {-3.5599999999999996`, 
      3.5909806008697456`}, {-3.5799999999999996`, 
      3.611228365338835}, {-3.5999999999999996`, 
      3.6315922180768188`}, {-3.6199999999999997`, 
      3.6518323458390847`}, {-3.6399999999999997`, 
      3.672074578518562}, {-3.6599999999999997`, 
      3.692459896573394}, {-3.6799999999999997`, 
      3.7127068486930415`}, {-3.6999999999999997`, 
      3.7329552559982404`}, {-3.7199999999999998`, 
      3.753204813897401}, {-3.7399999999999998`, 3.773474288508588}, {-3.76, 
      3.793732384769107}, {-3.78, 3.813990969386739}, {-3.8, 
      3.8342498918682395`}, {-3.82, 3.8545090428919075`}, {-3.84, 
      3.8747906513262618`}, {-3.86, 3.89505672269393}, {-3.88, 
      3.9153229806269394`}, {-3.9, 3.935589497442389}, {-3.92, 
      3.955856396010026}, {-3.94, 3.976123852462966}, {-3.96, 
      3.9963920992853517`}, {-3.98, 
      4.016692984316153}, {-4, 4.036969943514947}}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], CapForm["Round"], 
    LineBox[CompressedData["
1:eJwt0XtMVmUcB/D33O/nUFmIOJRmmnmj0owIeFy2t1ya4CUvCIiXKGVCBoli
qAsncymv4ARl6sIL5lLBC5rCvnuZKEJewomXmKKJLIhpKlo6Fu/x99uePTt/
nO++z+8TnrIkfgHv8XhSek/gfjFBmB62JHHjc4c1l6VH680Ori8T9vmaHHbA
27q8zwEHyvi74YU/OyyvI+54WJ6DK76jewtXOyxho//xmwkOkjFpYOEMh73r
TuD/5GW+UQ7T3UAHefXBZRtkhwXSvK02uO322hUtNusN60204TwvPZl9xGZu
3EYb1TsSa7LW22yhOzZKpBvF36TYLNoNtFEW3DYrLdJmfdyCNvxXfXkzg2zW
GajXYWFiyKfc9HsWc+P8FuS6wbfn1Fhsa0lgLNzpPtowbbPFMtxACxVZnZdi
F1vsE7eghdn/fRHzwUcWG+A+2MKfNye/FdvPYt2BuMcm3klNOT/6gcl+awyM
CbQ/PDrgrMl2BdZXZmIfz9a8vsNkK9yCJm7MO7YqOMtk8e6DTURnnyk0J5ps
qLtAExc3hH7PDTLZCw8THRPiiz3PDPIwUPJ8TGf7JYM8DCyvnfu4rdwgDwN1
71cnX8s1yMPAvftSTsN0gzwMrE6riqobYZCHgb/m1bVViQZ56Phh/63m8hs6
eeioHHkxp7hSJw8dUdmXCgvydfLQ0ZRaXpWbrLOYF4HYdL7/qKyxOnnoeK02
6o/5tk4eGiLeeKLF39XIQ8NC38BW7ymNPDQkli6dFFWoMXd96RpqD72aP/hr
jTw0+OozO0LGaeSh4WlVxN9GX408VMz9t9rb3aWShwr16bxDbadV8lBxf5jd
90qpSh4qpvq2jz29VCUPFd+pU54cnqCSh4o72z7LKA1XyUNFzbahsflPFfJQ
8IibnZV5QSEPBfdOvBKcsEchDwVF0pJ270qFPBTsOuW/9t5UhTwUjNirJwwc
ppCHgjg1JFziFfKQ0VWxqeXBVZk8ZCyu/3xny0GZFbgLlBFasfsR1srkIeO6
E96+Z45MHjJit8RtLhgtk4eMmBPzmzINmTwk6F511azbEnlI+HBaUuS4ExJ5
SEgKSUsdVCCRh4TmvMSD2pcSeUgI/Xb4kK5oibn1wiTE/2LFXOgjkYeIRRVO
eGWHyFyORhFhczKv+fwieYg43J4xfmmJSB4ihm/u+TEuXSQPEXLE5a/e9ork
0fu9t7goKEwkDxH3P+5O63okkIeAkTf/CW5sEMhDQLG8u7T8J4E8BPSvU3vy
sgXyEHAmNzcsabJAHgKeJZwTIocI5CGgtcc/9eUenjx4TKpKmtF5mScPHjuV
StTu58mDR2Oif9vWNTx58FCb+pVnzOTJg8euKac3eCN48uBhp+ScDFV48uCQ
fnzd+a4Wjjw49P2130v+Ixx5cAgtT48vWs+RB4eV/NktC1I48uBwri20YUwk
Rx4c5rYu4KQgjjw8QGLUod/bPOThwYWa1pyd1R7y8KDl1rHdi4s85OHBw9Qx
9WMXedj/QLqpQA==
     "]]}},
  AspectRatio->1,
  Frame->True,
  ImageSize->{150, 150},
  PlotRange->{{-4, 0}, {0, 6}}]], "Output",
 CellChangeTimes->{3.554914996428276*^9, 3.5549158028357477`*^9, 
  3.5549162630243397`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"c", "=", "2"}], "}"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"bd", "[", "c", "]"}], "=", 
     RowBox[{"chh2betadiscont", "[", 
      RowBox[{"c", ",", ".01", ",", ".001", ",", 
       RowBox[{"-", "4"}], ",", "0"}], "]"}]}], ";", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"bd", "[", "c", "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.554912228706139*^9, 3.554912251694418*^9}, {
  3.554912461992836*^9, 3.554912506096407*^9}, {3.554912783190694*^9, 
  3.554912788415752*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJwt0w10THcax/GZO3PvnfteaXa9lEmUkjhFIq1gpb1eamzRlag4IdtskVmq
mFhvjaSEvIiEVOstsaoyNBJJqKrMOY3tT3Rt2HgLkkMosS1qkF0VXTbM/jOe
/zlzvueec+c5/2c+Z3rPXJiQylkslnr26ezz8wLmX3Yd6AgY5t14nzPHb0Aa
6snP8htms9cTJzcbWH//YA+p2TCPtUckF9UZOC67LOvrDLPa1ZoeWm2g4WLK
755VGWZJcecxsCHclpBbbJg5/s6BBhJc+5xajmGmsWlej4FFp5SKTR7DZMPY
RAO5Y67gpWTDHN85zmXg0txT2aUuw4wJHgP+IQeeRMYYZlhwoIF/3F57fb/T
MOXgBQ0c/tBeFSsb5qPO67XriM2bf6S2XTeD41p1/Hlie8rYVt081dB5dPw3
JL/XiQbd7Nw23qfjpYfvDJns083dnet6dTRmhT445tXN4PWKdIyOGtRzYpFu
rugcl67j3OuWny6k66Y7eHTczO9/eIZbNxOCA3XUL86ZeSNeN4Prxuk4b+k9
fm6cbkYGF9Yx7fCWmW0RuhkcF6rjaWRhxNJQ3XzuoWPh3EHTAgGNPDScUcvd
q/0aeWjg/rVrNKsZvF6dhtg3KmatqtPIQ4N7aEipo1ojDw19Lg/vurFYIw8N
A0b2kLrmaOShYclA9fYOj0YeGiasy5vYL1kjDw1xBx59XOnSyEPDotNtUdEx
GnloiNh3Yl6NUyMPDfe2HRoWI2vkoaLx8D+P+tpV8lAR/W7ZYrNVJQ8VyV2e
/ba+QSUPFUPDp1VM8qnkoaJfwZTEi16VPFRE9p59ZnqRSh4qhj/ZMLopXSUP
FV8WF3DvuVXyUFFYOm7azXiVPFTsa9i6Y16cSh4qlh7p53sQoZKHCnXHwhEf
harkoSLUNvPuw4BCHgp6+XbJmX6FPBQs+7HVaW9WyEOB0VY4trBOIQ8FU9Pz
p75YrZCHgumetR1bixXyUKA8OBL+mxzFDK7rUfA4ZfX2HR6FPBSsjyqV+iUr
5KFAGzg2Yp9LIQ8Ft96v9UXHKOSh4PtxBaP3OxXyUNBUcvcvw2WFPGQMLux9
kJU8ZLQteqFxXKtMHjLmdJ/wwfcNMnnIOKLcT5rok8lDxsnhZ4+e98rkIaNv
7ZLEpCKZPGSsWZLxv2vpMnnIOG+mDUpxy+Qh40ZWunwrXjbfeH5B/FoZlrAg
TiYPGZ81Xut4GCGTh4ydzybfWhwqk4eM1qXlJR0BiTwknFI3fLHGL5GHhFj/
8vtcs0QeEu7VDmtbVyeRh4QfVoQnhlRL5CFhSseZMFbykJD39ms13XMk8pDw
9s//iSn1SOQhobYm1s1KHhIKHxf6KlwSeUh4pTJ6ZXSMRB4SDu1+VPSVUyIP
CT3j7n88XJbIw4HEzNw2tDvIw4HCq5PeGtXqIA8HNlW4r5xocJCHA4PnFYCV
PBxI7hFZ1uh1kAd7v8/ebtOLHOThwOZKNaMl3UEeDpgts0fMdjvIw4EZHTFn
78Q7yMOBanvx4vlxDvJwoOn93CRW8nDgxPa1Xy4PdZAH+/72aVeeBUTyEFH+
h5FFWX6RPEQ8Ks9odDSL5CGi4ED5gsI6kTxElOWdZv8PkTxEpMVsnrKlWCQP
Eb5pmed75YjkISLhtZ0f7vKI5CHiac7U2azkIaLpjZKNlS6RPERsy6haNzhG
NIM/n1NEe8HB1TVOkTxEZHyaHxgpi+Qh4PO+Pwl/axfIQ0C3yjc/GNcqmEGO
BgErf7hgPdkgkIeAzFT7hEk+gTwEFMcmf9fkFcxPggsL6Bk+L3J6kUAeAl4N
ffXvV9MF8hBQO2ns4VS3QB4Ctvjv5NyJF8hDQGQUt3NBnEAeAkq7Hbf+EiGQ
h4ABn1z947JQgTwETOCHtAQCPHnw8NYsz8z28+TB45tV50ZJzTx58Gg+213Y
UMeTB4+d2eEXQ6p58uAhbsm6ubWYJw8e4/ssHNQrhycPHs/SUmaVenjy4DF5
VZ+t/ZN58uDxtE/1yioXTx48ctdbzkXH8OTBI/Pg8Qs1Tp48eLReOVA3UubJ
w44pLZcWs5KHHd89mb+flTzs8NeOeXqywU4edpyu3L2elTzs2PzXy982ee3k
YUe79/ffzCiyk4cdXd91J15Pt5MHe/+rYyWs5GHHHnd32514O3nYUTbn5RdZ
ycOOp2mN4x9G2MnDjtEXYrNZycOOsD1tTlbysOHslsCeNX4bedgw9PXCfVKz
jTxsSJyX9eaGOht52PCktGUTK3nYkPZWyOptxTbysEHMti1lJQ8bCgeEVbCS
hw0j9l6rYiUPGw6f39hS5bKRB3ueu2MgK3nYcHlWiqPGaSMPGyaP+PbYSNlG
HhxUT308K3lwCMm1vzeulSMPDl7Py15W8uCQdH2RnODjyIODNSrjZJOXIw8O
1b/Ulcwo4siDw6GFcfnX0zny4NARldqU6ubIg0PG6s+9d+I58uAwpnlVNSt5
cKiv7ZLHSh4cFpT0/fWjUI48ONRWdi0MBKzkYUX+mfPDsv1W8rBiEte7Pyt5
WPFO+s9uVvKwYu21e3NYycMK71R/Z8nDisc3PitgJQ8rvpa/SGQlDyuyl0Wn
spKHFZmhf/JXuazkYYUz73YfVvKw4pW9e5NYycOKHwdVrWQlDwuGrylbwUoe
FpyZM3IzK3lYsOZS4CgreVjw72UDb7CShwVlY7pwrORhwcAx+/qzkocFXcxM
g5U8LFgRtXMiK3lYMGfXqCxW8rAgbP7TrazkYUHW1wfrWcnDgqTj5bdYzf8D
EQdsyw==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{-4., 0},
  ImageSize->{599., Automatic},
  PlotRange->{{-4., -2.01}, {0, 3.999993683998858}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5549132002277184`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bd", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.5549130987155733`*^9, 3.5549130997995653`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4.`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.99`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.98`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.97`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.96`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.95`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.94`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.93`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.92`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.91`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.9`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.89`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.88`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.87`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.86`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.85`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.84`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.83`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.82`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.81`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.8`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.79`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.78`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.77`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.76`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.75`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.74`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.73`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.7199999999999998`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.71`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.7`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.69`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.68`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.67`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.66`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.65`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.64`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.63`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.62`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.61`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.6`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.59`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.58`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.57`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.56`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.55`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.54`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.53`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.52`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.51`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.5`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.49`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.48`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.4699999999999998`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.46`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.45`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.44`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.4299999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.42`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.41`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.4`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.39`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.38`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.37`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.36`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.35`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.34`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.33`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.32`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.31`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.3`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.29`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.2800000000000002`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.27`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.26`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.25`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.24`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.23`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.2199999999999998`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.21`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.2`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.19`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.1799999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.17`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.16`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.15`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.14`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.13`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.12`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.11`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.1`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.09`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.08`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.07`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.06`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.05`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.04`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.0300000000000002`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.02`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.01`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3.`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.99`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.98`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.9699999999999998`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.96`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.95`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.94`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.9299999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.92`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.91`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.9`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.8899999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.88`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.87`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.86`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.8499999999999996`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.84`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.83`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.8200000000000003`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.81`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.8`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.79`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.7800000000000002`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.77`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.76`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.75`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.74`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.73`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.7199999999999998`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.71`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.7`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.69`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.6799999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.67`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.66`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.65`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.6399999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.63`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.62`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.61`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.5999999999999996`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.59`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.58`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.5700000000000003`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.56`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.55`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.54`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.5300000000000002`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.52`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.51`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.5`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.49`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.48`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.4699999999999998`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.46`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.45`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.44`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.4299999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.42`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.41`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.4`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.3899999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.38`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.37`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.36`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.3499999999999996`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.34`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.33`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.3200000000000003`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.31`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.3`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.29`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.2800000000000002`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.27`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.26`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.25`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.24`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.23`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.2199999999999998`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.21`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.2`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.19`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.1799999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.17`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.16`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.15`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.1399999999999997`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.13`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.12`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.11`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.0999999999999996`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.09`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.08`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.0700000000000003`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.06`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.05`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.04`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.0300000000000002`"}], ",", "ComplexInfinity"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.02`"}], ",", "ComplexInfinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.01`"}], ",", "ComplexInfinity"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.554912791617939*^9, 3.554912815290444*^9}, 
   3.554912876821656*^9, {3.554913086349983*^9, 3.55491310028546*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"bd", "[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.554912507654567*^9, 3.5549125118520947`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw10QlUjvkeB/Bn39/nfXtTtxkjhIhkZizdMUOPdMswQvZdiBlbyHZtZWuK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     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{-4., 0},
  ImageSize->{833., Automatic},
  PlotRange->{{-4., -2.01}, {0, 5.103797317350443}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.554912252352558*^9, {3.5549124664736*^9, 3.554912512556129*^9}, 
   3.554912776555891*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bd", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.5549119881922894`*^9, 3.55491199502687*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.5549117909295187`*^9, 3.554911818599543*^9}, {
   3.5549118507857437`*^9, 3.5549118599331007`*^9}, {3.554911990175528*^9, 
   3.5549119952903748`*^9}, 3.554912223474969*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"export2", "[", 
  RowBox[{
   RowBox[{"2", "/", "3"}], ",", "\"\<betaphase_sym_crit\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.554911932328471*^9, 3.554911957299314*^9}}],

Cell[BoxData[
 GraphicsBox[
  {RGBColor[0, 0, 1], Thickness[Large], LineBox[{}]},
  AspectRatio->1,
  Frame->True,
  ImageSize->{150, 150},
  PlotRange->{{-4, 0}, {0, 6}}]], "Output",
 CellChangeTimes->{3.554911958283465*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", "=", "2"}], ",", 
     RowBox[{"c", "=", "1.7"}], ",", 
     RowBox[{"e1", "=", "0.01"}], ",", 
     RowBox[{"e2", "=", "0.0001"}], ",", 
     RowBox[{"beta1lower", "=", 
      RowBox[{"-", "3"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"d", ",", "c"}], "]"}], " ", "=", " ", 
     RowBox[{"chh2beta", "[", 
      RowBox[{
      "d", ",", "c", ",", "e1", ",", "e2", ",", "beta1lower", ",", "0"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bd", "[", "c", "]"}], " ", "=", " ", 
     RowBox[{"chh2betadiscont", "[", 
      RowBox[{"c", ",", "e1", ",", "e2", ",", "beta1lower", ",", "0"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"d", ",", "c"}], "]"}], ",", 
       RowBox[{"bd", "[", "c", "]"}]}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.554910687022216*^9, 3.554910687131979*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw91wtUVVUaB/Bz7nld7kWhJII0H4Xvt7jEfH0f6gj4QMEXIpmQmpoFY05q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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], PointBox[CompressedData["
1:eJwlzz9IQlEUx3ER7rkivaaIlpIKQiiUikbhIIQNRehSUAhJ1hCSNgT+gZak
lpAkIyMUscElyZBwEDxYU6TQPxwiyMaeDg4aREPvPr9wuduH3xl2bTvcWo1G
06888XfTUcaWvJVGOTbshaGwzKlgjE299HCspb0WfY0TpRYcNx3Au7ZxNVLm
9G6+Tp19AmZt9UBfllPTMlbZfQA8j4s4+T2lQ8wDhmUBclp6PlkzJwB9ipb2
ctq/8BuaB4AKpoicehuS68oHOCc4G6fi4EfRuQI4rcbpK1gNGWYBDSrI6S+3
F6+ZAPXqQE7V+fz66QBgR8xrA43IkseqBVS5OlDiKJb/lRlWHkVAx63JVu6N
objWXgC6fw1LyyWGl+LcNFDUmt36yTBU50WAnONJSzzKMCi4AJDZZ9LNhBhu
qAGVvyd2ntwMHSoIFAp4c5uLDP8Bdl+crw==
     "]]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{-3., 0},
  ImageSize->{678., Automatic},
  PlotRange->{{-3., -2.}, {0, 3.452232288315671}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.554910710474256*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", "=", "2"}], ",", 
     RowBox[{"c", "=", "1.5"}], ",", 
     RowBox[{"e1", "=", "0.02"}], ",", 
     RowBox[{"e2", "=", "0.0001"}], ",", 
     RowBox[{"beta1lower", "=", 
      RowBox[{"-", "4"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"d", ",", "c"}], "]"}], " ", "=", " ", 
     RowBox[{"chh2beta", "[", 
      RowBox[{
      "d", ",", "c", ",", "e1", ",", "e2", ",", "beta1lower", ",", "0"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bd", "[", "c", "]"}], " ", "=", " ", 
     RowBox[{"chh2betadiscont", "[", 
      RowBox[{"c", ",", "e1", ",", "e2", ",", "beta1lower", ",", "0"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ListPlot", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "[", 
        RowBox[{"d", ",", "c"}], "]"}], ",", 
       RowBox[{"bd", "[", "c", "]"}]}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.554910755799925*^9, 3.554910759386305*^9}, {
  3.5549108615358963`*^9, 3.554910862577346*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw9lwlYDugWx7+tvr6tb5WxRvYQRYTJOYhuSGq6tixDG2LEHRNR7iPGvSrL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     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], 
    PointBox[{{-4., 3.8135059200798294`}, {-3.98, 
     3.7909282030806066`}, {-3.96, 3.768457907707478}, {-3.94, 
     3.7459245803581767`}, {-3.92, 3.723209251577612}, {-3.9, 
     3.700637713386022}, {-3.88, 3.677998700108827}, {-3.86, 
     3.6552938418704537`}, {-3.84, 3.6324909999711736`}, {-3.82, 
     3.6097310885969915`}, {-3.8, 3.586853342833586}, {-3.78, 
     3.563970423882077}, {-3.76, 3.5410562140233304`}, {-3.74, 
     3.5180951160492575`}, {-3.7199999999999998`, 3.4950803219850246`}, {-3.7,
      3.472014754302379}}]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{-4., 0},
  ImageSize->{622., Automatic},
  PlotRange->{{-4., -2.}, {0, 5.274416165382407}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.554910804319755*^9, 3.5549108956906977`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.554911588375513*^9, 3.5549117164186*^9}, {
   3.554911781612381*^9, 3.554911785308495*^9}, {3.554911910008972*^9, 
   3.554911924270199*^9}, {3.554913286493082*^9, 3.554913291582521*^9}, 
   3.554914985838458*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.55491171942699*^9, 3.5549117215724*^9}}],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.554910967501953*^9, 3.554911072633605*^9}, {
   3.5549111033763447`*^9, 3.5549111306273327`*^9}, {3.554911162282382*^9, 
   3.554911168201914*^9}, {3.554911226191012*^9, 3.554911229407213*^9}, 
   3.554911630338475*^9}],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1, 0.5, 0.5], 
    PolygonBox[{{-4, 0.8051100970156035}, {-3.98, 0.8038482228002362}, {-3.96,
       0.8020442636193805}, {-3.94, 0.8177443620915635}, {-3.92, 
      0.8144093164795969}, {-3.9, 0.8106552171137811}, {-3.88, 
      0.8227880525789297}, {-3.86, 0.8334579686689184}, {-3.84, 
      0.8276841343803666}, {-3.82, 0.8362720281270833}, {-3.8, 
      0.8436465683283139}, {-3.78, 0.8498891623648674}, {-3.76, 
      0.855075560908792}, {-3.7399999999999998`, 
      0.8592763177835598}, {-3.7199999999999998`, 
      0.8625572061113931}, {-3.6999999999999997`, 
      0.8649795954969192}, {-3.6799999999999997`, 
      0.8666007944172442}, {-3.6599999999999997`, 
      0.8784346185307461}, {-3.6399999999999997`, 
      0.8782513839221641}, {-3.6199999999999997`, 
      0.887627360956268}, {-3.5999999999999996`, 
      0.8858913366626838}, {-3.5799999999999996`, 
      0.8931177827787224}, {-3.5599999999999996`, 
      0.8991981306452584}, {-3.5399999999999996`, 
      0.9042118156115009}, {-3.5199999999999996`, 
      0.9082325318954618}, {-3.4999999999999996`, 
      0.9194919502463806}, {-3.4799999999999995`, 
      0.9214452851433931}, {-3.4599999999999995`, 
      0.9301843774483299}, {-3.4399999999999995`, 
      0.9303616694355219}, {-3.4199999999999995`, 
      0.9369109979549487}, {-3.3999999999999995`, 
      0.9423442192482105}, {-3.3799999999999994`, 
      0.9467407071703312}, {-3.3599999999999994`, 
      0.9564447391806791}, {-3.3399999999999994`, 
      0.9587613297837482}, {-3.3199999999999994`, 
      0.9660708650876776}, {-3.2999999999999994`, 
      0.9721964280047017}, {-3.2799999999999994`, 
      0.9772244974634322}, {-3.2599999999999993`, 
      0.9863976718192831}, {-3.2399999999999993`, 
      0.9892771799959829}, {-3.2199999999999993`, 
      0.9960713583209768}, {-3.1999999999999993`, 
      1.0017107633914986`}, {-3.1799999999999993`, 
      1.0062812562286458`}, {-3.1599999999999993`, 
      1.0141064407413651`}, {-3.1399999999999992`, 
      1.020692269344815}, {-3.119999999999999, 
      1.0261331010294037`}, {-3.099999999999999, 
      1.0342721645525565`}, {-3.079999999999999, 
      1.0411409137003584`}, {-3.059999999999999, 
      1.046837888673474}, {-3.039999999999999, 
      1.0547722966546507`}, {-3.019999999999999, 
      1.061447507688152}, {-2.999999999999999, 
      1.0669625740503987`}, {-2.979999999999999, 
      1.0743385479329761`}, {-2.959999999999999, 
      1.0804973557463147`}, {-2.939999999999999, 
      1.0882284253294836`}, {-2.919999999999999, 
      1.0947118884347145`}, {-2.899999999999999, 
      1.1025198631429765`}, {-2.879999999999999, 
      1.1090725683240135`}, {-2.859999999999999, 
      1.1167394606427004`}, {-2.839999999999999, 
      1.123162297952613}, {-2.819999999999999, 
      1.1305224968359662`}, {-2.799999999999999, 
      1.1386523333870031`}, {-2.779999999999999, 
      1.1473980483233606`}, {-2.759999999999999, 
      1.1548080891790449`}, {-2.739999999999999, 
      1.1627321931958559`}, {-2.719999999999999, 
      1.171049643146922}, {-2.699999999999999, 
      1.1780704185290323`}, {-2.679999999999999, 
      1.186933655892498}, {-2.659999999999999, 
      1.195896896296532}, {-2.639999999999999, 
      1.2035108369232632`}, {-2.6199999999999988`, 
      1.2125237249295218`}, {-2.5999999999999988`, 
      1.22143824686496}, {-2.5799999999999987`, 
      1.2313974493833113`}, {-2.5599999999999987`, 
      1.2399256187362473`}, {-2.5399999999999987`, 
      1.2493189964390088`}, {-2.5199999999999987`, 
      1.2593963809267086`}, {-2.4999999999999987`, 
      1.2690196482283327`}, {-2.4799999999999986`, 
      1.2791175258265994`}, {-2.4599999999999986`, 
      1.289557462535002}, {-2.4399999999999986`, 
      1.300223398515628}, {-2.4199999999999986`, 
      1.3118080211102627`}, {-2.3999999999999986`, 
      1.3225988851198516`}, {-2.3799999999999986`, 
      1.3347849633087745`}, {-2.3599999999999985`, 
      1.3467327098081379`}, {-2.3399999999999985`, 
      1.3590447416965683`}, {-2.3199999999999985`, 
      1.3721962674797423`}, {-2.2999999999999985`, 
      1.385410732448709}, {-2.2799999999999985`, 
      1.3991424487461808`}, {-2.2599999999999985`, 
      1.4142488338945813`}, {-2.2399999999999984`, 
      1.429470230226208}, {-2.2199999999999984`, 
      1.4456092639328588`}, {-2.1999999999999984`, 
      1.4628567111437072`}, {-2.1799999999999984`, 
      1.4809447662671367`}, {-2.1599999999999984`, 
      1.5007656605388247`}, {-2.1399999999999983`, 
      1.5219348587560297`}, {-2.1199999999999983`, 
      1.5451107438868061`}, {-2.0999999999999983`, 
      1.571066869865333}, {-2.0799999999999983`, 
      1.6000644747404125`}, {-2.0599999999999983`, 
      1.6343472268012729`}, {-2.0399999999999983`, 
      1.6762202670418491`}, {-2.0199999999999982`, 
      1.7336470505905384`}, {-2.0197999999999983`, 
      1.7343549262150928`}, {-2, 1.8856180831641265`}, {-2.0197999999999983`, 
      2.0603930220794795`}, {-2.0199999999999982`, 
      2.0612614893424497`}, {-2.0399999999999983`, 
      2.1419975393774418`}, {-2.0599999999999983`, 
      2.2074909491045447`}, {-2.0799999999999983`, 
      2.265232523908647}, {-2.0999999999999983`, 
      2.3178946554993485`}, {-2.1199999999999983`, 
      2.367073857850961}, {-2.1399999999999983`, 
      2.4136351271136323`}, {-2.1599999999999984`, 
      2.4580708885289986`}, {-2.1799999999999984`, 
      2.5011536950546103`}, {-2.1999999999999984`, 
      2.542539435406517}, {-2.2199999999999984`, 
      2.5830798949786162`}, {-2.2399999999999984`, 
      2.622444753094402}, {-2.2599999999999985`, 
      2.661058889171598}, {-2.2799999999999985`, 
      2.698849472518133}, {-2.2999999999999985`, 
      2.7360201144624643`}, {-2.3199999999999985`, 
      2.7725048130073193`}, {-2.3399999999999985`, 
      2.8085369645172853`}, {-2.3599999999999985`, 
      2.8440641227622248`}, {-2.3799999999999986`, 
      2.8790267958741773`}, {-2.3999999999999986`, 
      2.9136997704426113`}, {-2.4199999999999986`, 
      2.948044138066904}, {-2.4399999999999986`, 
      2.9820159621795863`}, {-2.4599999999999986`, 
      3.0155662949641355`}, {-2.4799999999999986`, 
      3.0490300278229285`}, {-2.4999999999999987`, 
      3.081984690340673}, {-2.5199999999999987`, 
      3.115196390976551}, {-2.5399999999999987`, 
      3.1478209264386554`}, {-2.5599999999999987`, 
      3.1802284750500416`}, {-2.5799999999999987`, 
      3.2123842817258534`}, {-2.5999999999999988`, 
      3.2442502818395798`}, {-2.6199999999999988`, 
      3.2757851053762432`}, {-2.639999999999999, 
      3.3074438659596344`}, {-2.659999999999999, 
      3.3392246595776647`}, {-2.679999999999999, 
      3.3705926984091237`}, {-2.699999999999999, 
      3.401494427972755}, {-2.719999999999999, 
      3.432437148817404}, {-2.739999999999999, 
      3.463410861156299}, {-2.759999999999999, 
      3.494404192302934}, {-2.779999999999999, 
      3.5247871877992054`}, {-2.799999999999999, 
      3.5551256013303836`}, {-2.819999999999999, 
      3.5860556518685804`}, {-2.839999999999999, 
      3.6162694412496195`}, {-2.859999999999999, 
      3.646381135090836}, {-2.879999999999999, 
      3.6763678514891827`}, {-2.899999999999999, 
      3.7062048470233004`}, {-2.919999999999999, 
      3.736619812141432}, {-2.939999999999999, 
      3.766096540282477}, {-2.959999999999999, 
      3.7961358894837436`}, {-2.979999999999999, 
      3.825131401514815}, {-2.999999999999999, 
      3.855510863957124}, {-3.019999999999999, 
      3.884776936430922}, {-3.039999999999999, 
      3.9137122874257515`}, {-3.059999999999999, 
      3.9431919038322496`}, {-3.079999999999999, 
      3.9723076277926967`}, {-3.099999999999999, 
      4.001982059376392}, {-3.119999999999999, 
      4.0312549972094045`}, {-3.1399999999999992`, 
      4.060078873997428}, {-3.1599999999999993`, 
      4.089451387328655}, {-3.1799999999999993`, 
      4.118328117908409}, {-3.1999999999999993`, 
      4.147760218324729}, {-3.2199999999999993`, 
      4.176644252662021}, {-3.2399999999999993`, 
      4.204922120461367}, {-3.2599999999999993`, 
      4.233728347985365}, {-3.2799999999999994`, 
      4.263092994604206}, {-3.2999999999999994`, 
      4.291787209821453}, {-3.3199999999999994`, 
      4.319743920337626}, {-3.3399999999999994`, 
      4.34821878513702}, {-3.3599999999999994`, 
      4.377240397809575}, {-3.3799999999999994`, 
      4.405443404554225}, {-3.3999999999999995`, 
      4.434181805235425}, {-3.4199999999999995`, 
      4.462017003147272}, {-3.4399999999999995`, 
      4.490371421104899}, {-3.4599999999999995`, 
      4.519273211707861}, {-3.4799999999999995`, 
      4.54716924240416}, {-3.4999999999999996`, 
      4.575591627031883}, {-3.5199999999999996`, 
      4.60456889361772}, {-3.5399999999999996`, 
      4.632423950398371}, {-3.5599999999999996`, 
      4.660807201352792}, {-3.5799999999999996`, 
      4.687954705858362}, {-3.5999999999999996`, 
      4.717433311670185}, {-3.6199999999999997`, 
      4.7456430332213735`}, {-3.6399999999999997`, 
      4.772473925344657}, {-3.6599999999999997`, 
      4.801764272281174}, {-3.6799999999999997`, 
      4.829635584814016}, {-3.6999999999999997`, 
      4.85596996834364}, {-3.7199999999999998`, 
      4.884889913727986}, {-3.7399999999999998`, 4.9122253796241555`}, {-3.76,
       4.940074380274488}, {-3.78, 4.968463047189159}, {-3.8, 
      4.997419920658255}, {-3.82, 5.0245758952035775`}, {-3.84, 
      5.052241074100455}, {-3.86, 5.08044085016924}, {-3.88, 
      5.1066312510131135`}, {-3.9, 5.135917767859683}, {-3.92, 
      5.1631251538026275`}, {-3.94, 5.190848646582101}, {-3.96, 
      5.219113916868307}, {-3.98, 
      5.245057267580887}, {-4, 5.274416165382407}}]}, 
   {RGBColor[0, 0, 1], Thickness[Large], 
    LineBox[{{-4., 3.8135059200798294`}, {-3.98, 3.7909282030806066`}, {-3.96,
      3.768457907707478}, {-3.94, 3.7459245803581767`}, {-3.92, 
     3.723209251577612}, {-3.9, 3.700637713386022}, {-3.88, 
     3.677998700108827}, {-3.86, 3.6552938418704537`}, {-3.84, 
     3.6324909999711736`}, {-3.82, 3.6097310885969915`}, {-3.8, 
     3.586853342833586}, {-3.78, 3.563970423882077}, {-3.76, 
     3.5410562140233304`}, {-3.74, 
     3.5180951160492575`}, {-3.7199999999999998`, 3.4950803219850246`}, {-3.7,
      3.472014754302379}}]}},
  AspectRatio->1,
  Frame->True,
  PlotRange->{{-4, 0}, {0, 6}}]], "Output",
 CellChangeTimes->{{3.554911066346603*^9, 3.55491107305936*^9}, {
   3.554911121665661*^9, 3.5549111317292347`*^9}, 3.5549111688551397`*^9, 
   3.554911229800878*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5549059472972927`*^9, 3.5549059478336277`*^9}}]
},
WindowSize->{1220, 756},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 19652, 469, 928, "Input"],
Cell[CellGroupData[{
Cell[20234, 493, 3098, 77, 103, "Input"],
Cell[23335, 572, 98, 2, 30, "Output"]
}, Open  ]],
Cell[23448, 577, 3976, 102, 268, "Input"],
Cell[CellGroupData[{
Cell[27449, 683, 1036, 25, 103, "Input"],
Cell[28488, 710, 10513, 205, 165, "Output"],
Cell[39004, 917, 11320, 219, 165, "Output"],
Cell[50327, 1138, 11547, 223, 165, "Output"],
Cell[61877, 1363, 11606, 224, 165, "Output"],
Cell[73486, 1589, 1765, 33, 165, "Output"],
Cell[75254, 1624, 2758, 50, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78049, 1679, 118, 2, 27, "Input"],
Cell[78170, 1683, 11681, 226, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89888, 1914, 573, 15, 27, "Input"],
Cell[90464, 1931, 3243, 60, 392, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93744, 1996, 125, 2, 27, "Input"],
Cell[93872, 2000, 20331, 636, 568, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114240, 2641, 158, 3, 27, "Input"],
Cell[114401, 2646, 3423, 63, 534, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117861, 2714, 122, 2, 27, "Input"],
Cell[117986, 2718, 241, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118264, 2727, 201, 5, 27, "Input"],
Cell[118468, 2734, 225, 7, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118730, 2746, 1099, 30, 73, "Input"],
Cell[119832, 2778, 4164, 76, 441, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124033, 2859, 1150, 31, 73, "Input"],
Cell[125186, 2892, 4203, 76, 406, "Output"]
}, Open  ]],
Cell[129404, 2971, 262, 4, 27, "Input"],
Cell[129669, 2977, 89, 1, 27, "Input"],
Cell[CellGroupData[{
Cell[129783, 2982, 268, 4, 27, "Input"],
Cell[130054, 2988, 10644, 207, 384, "Output"]
}, Open  ]],
Cell[140713, 3198, 96, 1, 27, InheritFromParent]
}
]
*)

(* End of internal cache information *)


==> figures/boundary_curve.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     92116,       1849]
NotebookOptionsPosition[     90848,       1804]
NotebookOutlinePosition[     91303,       1822]
CellTagsIndexPosition[     91260,       1819]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ip", "[", 
    RowBox[{"r_", ",", "p_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"r", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"r", "/", "p"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "r"}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "r"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<ComputationalGeometry`\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chh", "[", 
    RowBox[{"d_", ",", "p_", ",", "eps_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "pts", ",", "cpts", ",", "x1", ",", "x2", ",", "r1", ",", "r2", ",", 
       "comp", ",", "hull", ",", "xsample", ",", " ", "rsample"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rsample", "  ", "=", " ", 
       RowBox[{"Range", "[", 
        RowBox[{"p", ",", 
         RowBox[{"1", "-", "eps"}], ",", "eps"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"pts", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "/", "p"}], "]"}], "+", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}]}], "}"}], "}"}], 
         ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r", "^", "d"}], ",", 
             RowBox[{"Ip", "[", 
              RowBox[{"r", ",", "p"}], "]"}]}], " ", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "rsample"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"1", "/", "p"}], "]"}], "+", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{"1", "-", "p"}], ")"}]}], "]"}]}]}], "}"}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hull", "=", 
       RowBox[{"ConvexHull", "[", "pts", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"comp", "=", 
       RowBox[{"pts", "[", 
        RowBox[{"[", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"Length", "[", "pts", "]"}], "]"}], ",", "hull"}], "]"}], 
         "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"comp", "\[Equal]", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"x1", "=", 
       RowBox[{"comp", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"x2", "=", 
       RowBox[{"comp", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r1", " ", "=", " ", 
       RowBox[{"x1", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "d"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"r2", "=", " ", 
       RowBox[{"x2", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "d"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p", ",", "r1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "r2"}], "}"}]}], "}"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chh2", "[", 
   RowBox[{"d_", ",", "eps_", ",", "eps2_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"li", "=", 
       RowBox[{"{", "}"}]}], ",", "x", ",", "xmax", ",", "xsample", ",", 
      "res"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"xsample", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"Range", "[", 
        RowBox[{"eps", ",", 
         RowBox[{"1", "-", "eps"}], ",", " ", "eps"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "=", 
            RowBox[{"chh", "[", 
             RowBox[{"d", ",", "x", ",", "eps2"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "res", "]"}], ">", "0"}], ",", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"li", ",", "res"}], "]"}], ";", 
              RowBox[{"xmax", "=", "x"}]}], ",", 
             RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "xsample"}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", "x"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"xsample", "=", 
      RowBox[{"Range", "[", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"xmax", "-", "eps"}], ",", 
          RowBox[{"eps", "/", "3"}]}], "]"}], ",", "1", ",", 
        RowBox[{"eps", "/", "4"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "=", 
            RowBox[{"chh", "[", 
             RowBox[{"d", ",", "x", ",", "eps2"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "res", "]"}], ">", "0"}], ",", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"li", ",", "res"}], "]"}], ";", 
              RowBox[{"xmax", "=", "x"}]}], ",", 
             RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "xsample"}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", "x"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"xsample", "=", 
      RowBox[{"Range", "[", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"xmax", "-", 
           RowBox[{"eps", "/", "4"}]}], ",", 
          RowBox[{"eps", "/", "3"}]}], "]"}], ",", "1", ",", 
        RowBox[{"eps", "/", "10"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"res", "=", 
            RowBox[{"chh", "[", 
             RowBox[{"d", ",", "x", ",", "eps2"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "res", "]"}], ">", "0"}], ",", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"li", ",", "res"}], "]"}], ";", 
              RowBox[{"xmax", "=", "x"}]}], ",", 
             RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "xsample"}], "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", "x"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"li", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"li", ",", "1"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ">", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], " ", "&"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.552399484260517*^9, 3.5523994842615166`*^9}, {
   3.5523998345492125`*^9, 3.552399837531914*^9}, {3.552399873132354*^9, 
   3.552399874560211*^9}, {3.5523999335743093`*^9, 3.5523999428993764`*^9}, {
   3.55239999855681*^9, 3.552399999036762*^9}, {3.552400037000841*^9, 
   3.55240006889483*^9}, {3.55240012712976*^9, 3.552400185540699*^9}, {
   3.5524002291486516`*^9, 3.5524002768096285`*^9}, {3.5524004535355787`*^9, 
   3.552400505557578*^9}, {3.5524005459805784`*^9, 3.552400547411578*^9}, {
   3.5524005827365785`*^9, 3.5524005919695787`*^9}, {3.5524006357445784`*^9, 
   3.5524006939475784`*^9}, {3.552400747385578*^9, 3.5524008311026535`*^9}, {
   3.5524009151906824`*^9, 3.5524009572718053`*^9}, {3.552400989840973*^9, 
   3.552400993104294*^9}, 3.552401094888012*^9, {3.5524011392313285`*^9, 
   3.5524012027142773`*^9}, {3.5524012557172794`*^9, 
   3.5524012968700066`*^9}, {3.5524013400081472`*^9, 3.55240136910598*^9}, {
   3.5524014369653463`*^9, 3.5524015799788074`*^9}, {3.5524016643348618`*^9, 
   3.552401714905542*^9}, {3.552401746396576*^9, 3.552401828992737*^9}, {
   3.552401883995118*^9, 3.552402060087387*^9}, {3.552402135605788*^9, 
   3.552402136844906*^9}, {3.5524021972885723`*^9, 3.5524022781631365`*^9}, {
   3.55240232283045*^9, 3.552402340573145*^9}, {3.5524023821831903`*^9, 
   3.552402434313259*^9}, {3.552402499827629*^9, 3.5524026732973137`*^9}, {
   3.5524027510568085`*^9, 3.552402753599036*^9}, {3.552402783776843*^9, 
   3.552402818085907*^9}, {3.552402859636907*^9, 3.552402910533907*^9}, {
   3.552402961826907*^9, 3.5524031347129073`*^9}, {3.5524032412329073`*^9, 
   3.552403242408907*^9}, {3.552403324335907*^9, 3.552403327654907*^9}, {
   3.552403451137907*^9, 3.552403509950907*^9}, {3.552403540661907*^9, 
   3.552403706885046*^9}, 3.552403755326518*^9, {3.55240385743196*^9, 
   3.5524038661368103`*^9}, {3.5524039392925634`*^9, 3.55240395617323*^9}, {
   3.552404350853515*^9, 3.552404392575594*^9}, 3.552404426471856*^9, {
   3.5524044769687996`*^9, 3.5524045394538493`*^9}, {3.5524045728691235`*^9, 
   3.5524045761824474`*^9}, {3.5524046168332844`*^9, 
   3.5524048067780576`*^9}, {3.5524048730763683`*^9, 
   3.5524048734513793`*^9}, {3.5524049067106104`*^9, 3.552404999242714*^9}, 
   3.5524050301068*^9, {3.5524050800446978`*^9, 3.552405103741004*^9}, {
   3.5524051684492455`*^9, 3.5524051753359*^9}, {3.5524108106513624`*^9, 
   3.5524110458644605`*^9}, {3.552411100527808*^9, 3.5524112447929535`*^9}, {
   3.5524113309099455`*^9, 3.5524113736834483`*^9}, {3.552411403768445*^9, 
   3.5524114982281284`*^9}, {3.5524116330909896`*^9, 3.552411667295397*^9}, {
   3.5524117511527433`*^9, 3.552411752983925*^9}, {3.552411808243441*^9, 
   3.5524118692545023`*^9}, {3.5524119682533426`*^9, 
   3.5524119787553816`*^9}, {3.552412046887066*^9, 3.5524120952748623`*^9}, 
   3.5524121323484983`*^9, {3.5524121870148344`*^9, 3.5524122940183845`*^9}, {
   3.552412371372908*^9, 3.552412372196989*^9}, {3.552412415638299*^9, 
   3.552412445431203*^9}, {3.5524126974858985`*^9, 3.5524127187510223`*^9}, {
   3.552412799554926*^9, 3.5524128079637084`*^9}, {3.552412881598919*^9, 
   3.5524129382484636`*^9}, {3.5524130746468163`*^9, 
   3.5524130748998394`*^9}, {3.5524131268729887`*^9, 
   3.5524131461138887`*^9}, {3.5524133346826286`*^9, 
   3.5524133369618564`*^9}, {3.5524133778919077`*^9, 
   3.5524134146935587`*^9}, {3.5524134539824867`*^9, 3.552413457189808*^9}, {
   3.5524134911041427`*^9, 3.5524135579477577`*^9}, {3.5524136792177763`*^9, 
   3.5524137278346186`*^9}, {3.5524137756943855`*^9, 3.552413814871148*^9}, 
   3.5524138842179995`*^9, {3.552413932316795*^9, 3.5524139766781387`*^9}, {
   3.5524140093914003`*^9, 3.5524140117426353`*^9}, {3.552414259749361*^9, 
   3.5524142632250137`*^9}, {3.5526754092028275`*^9, 3.5526754138732944`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"e1", "=", ".01"}], ";"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"e2", "=", ".001"}], ";"}], "\[IndentingNewLine]", 
       RowBox[{"Monitor", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", "d", "]"}], "=", 
           RowBox[{"chh2", "[", 
            RowBox[{"d", ",", "e1", ",", "e2"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "2", ",", "7"}], "}"}]}]}]}]}], "}"}], "]"}], 
    ",", "d"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.552412575244932*^9, 3.552412661657465*^9}, {
  3.5524127227554145`*^9, 3.552412723235462*^9}, {3.552412820119913*^9, 
  3.5524128258954906`*^9}, {3.552413135739853*^9, 3.5524131377740555`*^9}, {
  3.552413182360506*^9, 3.5524131920154505`*^9}, {3.5524140395894194`*^9, 
  3.5524140402364845`*^9}, {3.554858200228195*^9, 3.554858275278283*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"c", "[", "d", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "2", ",", "7"}], "}"}]}], "]"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Dashed", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.552400160031747*^9, 3.5524001707337346`*^9}, {
   3.5524006159015784`*^9, 3.552400643715578*^9}, {3.552400822440811*^9, 
   3.5524008813634696`*^9}, 3.5524013153498125`*^9, 3.552402055620942*^9, 
   3.55240244493324*^9, 3.552402482950986*^9, 3.552402637901904*^9, 
   3.552402918654907*^9, {3.5524037832610493`*^9, 3.5524038127609024`*^9}, 
   3.5524044356826963`*^9, {3.5524110810829787`*^9, 3.5524110822593317`*^9}, {
   3.5524112544138393`*^9, 3.552411292950367*^9}, 3.552411425001654*^9, {
   3.552411458679381*^9, 3.5524114632152877`*^9}, {3.552411504413365*^9, 
   3.552411520575597*^9}, {3.55241169401604*^9, 3.5524117010717435`*^9}, {
   3.5524120821205645`*^9, 3.5524120837197185`*^9}, {3.552412125208808*^9, 
   3.5524121696281185`*^9}, {3.552412304347387*^9, 3.552412306290581*^9}, {
   3.5524124604886827`*^9, 3.55241249909153*^9}, {3.552412653489663*^9, 
   3.552412687113861*^9}, {3.552412724155553*^9, 3.552412724291567*^9}, {
   3.552414153762002*^9, 3.552414214288931*^9}, {3.55241592614633*^9, 
   3.552415956879118*^9}, {3.5524159887663355`*^9, 3.552416029030968*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQjQo+2FeLrHN/WNVizxLGp7tp7nsof4q9iTEIvLff
Idf6OnDHPPudYPodVH6J/RQJkI539rNmgsBK+w/Lj3mbd76Fqltnf/YMCLyx
B3KAIhvtG6c6d+c8fw3Vv8X+YRWI8cqe6/riAluu7fZgY2a+hJq30167Xezm
ue/PoeIIvh1Ywy57t22f/16peG7/CGzOLnug4b9Xfnxm3wa2cLd9ENjhz+w1
Y/oPfdXYY58v1Hzg1MKnGHyIO/fY8zKBbHhiX2gLsmCvPdhZ1x9j8CXBAbXX
HmxMzGP7g6cWum77vNc+WSDCcsuJR/aiIO+J7LNfNvuIwoaiR/aZE9/W2Jvu
s3cwjdvlyfPIXhCkrGyf/SJXkAcewPl7SiYDQ/QeXD0kvG7DzQMpmi91G26f
9X3/3ul5t+Du8QAH6E24eyH+v4HBh/n3BTC0Lvleg4eH8u2fdVl7rmDwYeEJ
8e9leHi/UjPkWCNzCR4fpSDn812Ex98qoOlJAhfg8Qfjw+Ibou4kPD1A6CPw
9PIH5LykA/D0BDMXlt5Asee6bTM8PZ4EBY/+Wnh6hYnD0jNE30x4ev8F9F3J
5A579BwBAJbdi94=
      "]]}, 
    {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJxlVAtIVFEQFZEIK5OQCJHoRxQiEvYhJA4i9iGiMlpMxEoMIqQsSsKk6GNi
ZRYqYT8RtbJUSszUbPGfSi3rPmM1EV3XXH+7LwsLi6C98+6baPfBssx9982c
OXPmrEw6FXvM18fHx+D+if//n6+oW545tb/uMQwBYdWPVBUXgqp22NLzPeJr
HnEprhRE30xxqLhfKJ5yVIbEJ0cOqainfFXoK0nd5m9V4Q7cJ6/gG5q1tN+k
f1+DuK01nWlGFf5WcfENrjZ1F8fUqqB0hfXw0wpifUJuy+y6Rojse3NUideI
gbmLJxrPqigVZUqaQNcSVExTvWYMrpl3uSBaxcYI8bTiRtSRL+ZVev02bE5s
2LXQV0Wr+6vclnYsIoAuLCA877FYVH/qQiwV7EQgAXbJfruwhAC7MJIuEnbD
DSZvmZ9L4v0AZwY2JTY4cVrAS/2Ih20rXp457pT8mHDOfdsQ4IQ2B7PsY1r+
m2Weaey0iQI9CKeGpmR/PRLvJKjtXIs8n8Adj1jjy4J+088D9rIJUDqbBd8s
e5IC4yYk/woEOwNz4yC6IhT8EvTmeccazwqIxqBxZNKAFTkPh1es4VaQTfw7
JA4Ft++ddFM4BkpTpWBfjjgYkzpQkC/oCfsXP3kgCBzl+5NrN8yvCBnlfNSG
1c71xNv4ZDvj0fr0jvV+tDmPcL8ump/NK9b50s5tzOdqaniY+SY5GIZ5PhW0
H0M8n0oZ6/PsSjMWBYcP8rw1XX1mPfwQMp3tY70cFvINtbKe2oW87n5ivV0i
QfayHoneJgvrdXvt9z+953tYz886dm/JjjKz3t8RfhPvQ6jMo+/LFPHfzfv0
YkYIqpP3LYgG18H7mCHv6fs6WiYG2sL7XBwsJtfM+36U9GhkP9Dm/Jb9oiRG
NFDHftJGuF6z39xKcfwun6lmPzpop4LsV5HCfoqes5+FkHDK2A8PkT8VsR9q
7wvYDxsF/VnX4emofwFuwpsV
      "]]}, 
    {Hue[0.1421359549995791, 0.6, 0.6], LineBox[CompressedData["
1:eJxlVXlI1FEQFhMxi+gPiSgxtRJDKsTMomMwMQuJUKMiokK6EDE7CLMQBE3s
oEIlyrJDxTSxEvFKzDtv13XXVXfNdHPXXXV/hZh0GP3evPebyH2w7H6wb958
33wz4xV9IfKMo4ODQ5z8Yd//n6+w4fi9hlnfGji8bGPpU0mCR3iqCLvqcuN3
uVYQvu5WEjaaWEZ4MqLSI3XyHeEqGUVUlsARgR9jvELC/H4e4Ur8f86C+JkL
cArhPDkbXW4dJGeF3I41K/drCW8JYKcRit2Pnd4xIsEU5ldPmMdrAqSlk2AJ
/vgIi/zSVgx2S9A46ysr0kw4Eh9ohU3y6wUtCp82OLq9rPVqrQRjiSxgO7Co
biWS0LMTBrvnooz5Elxk6cZ3webhdc7JWYo+3cCyOXhXAl4HFby9dP7B9A2F
nwqckZAE+1jYsF5g2cxFKXx64RMLFyLB/QaWsBpOVu9f6ugnAdIP6BN1kwTP
PrgTa/5V+M0m+GtgW3rwqXGVDdawdDy0gPIW2AR/LZhU3vofSTY4d5adfpiQ
b6sP2IReOsAwbjbBWwd75Gje+mmh1wA0eyIj+M7CzQ7AZUYPpoV+g/AytHxm
XjMFuzHRIfD1d5FLNCX0HIKUuvYXoeWTgOml6kEmJ0tgtcP8fT2sR8Gsgq8e
8LlAq9DXIOplscNFMqvo5QYR1wKHjPnZTZ4Goa9F1NMgdLLHfzQJFh9/AzA2
CZYJeNUSHpQebBC8/mEsU4OZ/v98FXOEmeLxepjssJIP94WJ8uU6m4iPloV1
sceKHnsxwXHSK/AEM8w46dnD7Jr9xQ4r9XDBBjJSvTJXOsktOUb1zJG7Izxo
lOr9m9kl+jP5gd8fIb+gHdXD5CcfrJ+B/Mb115MfrT7MIEPkV+Udxc98PujI
77we/dQP2D5GLfWLF9pTQ/3Uj3ppqN9uMfm9+6gfOW819euTJmbwXurnn0kx
NVcyVNTvTphQD82DembnmS6aF2rWXjGdNE+2Yj06aN7werXRfHqNdW+l+fSe
tXtaC80zrkszzb8B1KGR5t9Oedo8jGug+cn9V0/zk8+fD7QPrjE5imtoHyB0
r6Z9wOdXBe2DtYxOTRntgwz0Ryntg8VY/ze0D3g9i2gfdDB55vNoH/D+fEb7
YDUfoLQPcNyl3YSFG+0vb+RXjA==
      "]]}, 
    {Hue[0.37820393249936934`, 0.6, 0.6], LineBox[CompressedData["
1:eJyFVmlIVGEUFYlokYiwaJE2ogWpCFuIlttKG+1QUZESthJlUdEOliUV7Um0
2WZFEbYgqWFiLqllNubY6Lj0xhaXyXlBmUkYvXu/751If/hAxzN8737nnnvu
vfZbvWXRGn8/P7+D1g9//v98o72B8TM8e6IoOLpbSX6DSZcu8pNLSzoNfXLV
NGlRUu/D3oU5wB1dtyImdMimpRpn1A9eeSo9C1jFy8T5kSH8ZAB/XcgBXwDH
WdFct9KA5bqkVOAhVvT6wSnAQu9iMnAH4ZMIrO5PAPbKfY+BkyV+PPiqfO81
4x8HrPjENot/Hngr0494Q5ExU49vqrL55gFX7uEXXtFBjZXuDnoQtDx83Aeb
Tz7wTA+/UECSlsvWxwGs9CsgfymYSafTuQDvaJjF5u5Lk0TukEJaNjYhZ2eq
qd8rpKi0VzemP7X5O4l/B8ab1Iev711E7vyGxR9v2/UsojYqQVq3lp/3xOzm
n7Dr76JH29afqdtn6jguKm08sDFlu+2XYhIZVpr0k8PVF5PQm2PrXULtJWGT
JkoB3XRscthnR39bLzeNXvVsVoC/SULvcKn+3qf1LaOTFzZ3OZTmozd5/JSR
0Lvg0/Uop/EMN/uoqxCsoA0WWxrl03pX0AuW43ud5vmBplnV+X2vTtfH0HWo
0/kYdNM63eT8quth0B/nrpqBI1pi5ReDRO7vXs3P0Pp7ScJ6DJLXIrxaH4MM
ptuldfyawzYZWo9aut5zePmAth6Sat2t1f3goQV8/FAt7TjX3Sqlh1K28x+1
NDuAneOhHlLgGuBeHCayBucV72rEEztdq8Z9dy5n9n20rRp8VP7V4KvsU9Uq
/l+PKuil7q2Cnhy93YMv0Fvl0xLb9Yplu435jHrup1GWoz6h3sqvH+EH9VkJ
v0zi4wGV8NMVTne9B36zedp+LJy7uvOysQb8ukLfY/v5ufCrgN8tckcnh5Wj
HwZZ2QUtL0O/uIVfKfpJ9bkb/ab8WoJ+VP4sRr8qfV3o51Bup2AX+l3xeY95
kMXpnSnCvFD5OTFPiqQATsybCsstMVMLMY/s7+35NYXbubQA8+tHExukAPNP
+ceB+afmyVvMU6EVmI95ulvqn4d5KnKFv8a+kvH6Oxf7ah6XIyEH+0rNn2zs
q41imJfYV/3FEJnYV8ofGdhXYp+AdOyrX9a0vJyZhn0Vyuk2pmJfOVRA7KtJ
okcy9tVj4ZOIfaWOJ2Bfne0uDYp9JemOe4h9JXIE3ce+knHTFPdvX6mGxb6S
to2Mwb5PYjtEH6Hm/xH8BSDbDP4=
      "]]}, 
    {Hue[0.6142719099991583, 0.6, 0.6], LineBox[CompressedData["
1:eJxlVg9IlGcYF4kRLmJUaxHiVsRoyIjW/hDhnmq1rUUMc7QlUU1WC4lyW5i0
cpjLaO5PUW60sWSbbTTE/klpmZjm1KZynVfnmad392V63XnfWDMn4eh7nvd9
f8fOD+Tj5733vL/neX7P87s5OTvXbklOSkr60vnj9/+fv+jTGVVvBPd8TukH
Z/o6R22KZtakHYjcoHVTnz/3o23Tm8E9zok4rsjLSPH+4gJWceK41vl2Zk0n
8Ed8PK8D+LkN3zSOzG8HDnH44HXg74/z0wa8lulktgI/7kTLSGmhdzVuGpnv
RGwGVvlcw/kXF/HTBKzyu5qQTwOwXFdTn8C3DljoHa8FThE+F4HV/dXAEbnv
bEJ9qsBX5XsqgX8FsOJzIiH+MWC53ttF+8teK90+aJOkuyiODzdygdxUpLGq
102qTM3+YEm/TU9z+LQ4VvE9wKreXuqWl00fbuXnFjCfnlHlpWQRkOlXNzG7
3/6w6QFfN9JN7y2ubs2vN/n6qLjh+k8rL9j0qhSwR8cxeuihns7RLOukTULv
wG2apBLW/eglZvf2VzZ1tPPTSyVyzujNT71jhbl1u2x6UgL30QuTOSNT/z4S
eqttknAb+kk+XmL0HKAvlm0ecM01+QTo5Y2XVk1JNnoJaJ4xnV9A9ymm5yVI
l53T6QdjOt8gXdl1dNakdTGtv6DmFdP5hyi2l17aeGlY9ytEaZLgMKlwISoI
P7twcmV0ApZ2joToCSlwVOvRov88fCKq+2vRck7ndoTSNF6m8T/jfNCiFY46
Hp6KUFt+ffnsBZauY0TrydL1mohP8OsVi97idGfGcdeaHIfSPZwX+T0MT8Dm
PqWfMPio/obBX90XBn+DTb4/r7xwf9wzlFCPIdTrHevkD9eemYhNvVV/B9GP
e1ze1Lvo199uTmgA/VQ6uIN+q/1pQQ9KVxb0kiOEQtCTucfoTfU/CD1+su3I
8F4KQq//ZjHhAPS8j4+vCkDvan76MQ/qvj7My1Uet/t+zJOqqx/z9pnE68U8
luhzZl6//m7HtOKGHszzt9I/H+a9XPruwz741anumY+7sT+yZf692B/m/2Yf
TZeFcAv7qNn59rYjN7GPdrNM/B7sO6UvD/adyqsL+27xIVa4G35WNos3iBt+
9jrLpeAG/EzpxwU/U/Pjgp/l8LiMdcLPZstC6oCfuZ1PC3Pb4WelMmB/ws/U
/LXBz1R9WuFnm1h+6S3ws6d8vACb4WeuUREA/OwQyy2rCX62lNs3pRF+pvTS
AD97X/jXw88U3zr4meJXCz87L/N1EX42T45Xw8+OST3Pwc9SZH+ehp9FZX5+
h5+1s/zGK+Bn60UP5fCz1AX+eY8VleH3SJ3szxJK/MXyCLsjWSI=
      "]]}, 
    {Hue[0.8503398874989481, 0.6, 0.6], LineBox[CompressedData["
1:eJxlVgtIlWcYFokoi5Bo3RC7INGI7osaXd7aiBYjpGw1osLsHtHapeje2tKK
0Sq63yaVKwpxq+xiiTntYqZxOqlH7ajn8lt5zvGcxXAlY9D/vt/3PYeOP4g8
8l2e5/2e930clPHNnOXxcXFxx+wf/v3h9zdt7ZU3w7tlNw3b07vu6dsIrVzB
Xw3N6zH82tlIhErbhi48UFINPCAzOPt2chSr/VXArgvrJye4ngOPlS+KD5bw
gU7gkH1aZvAZ8BfeLfaJUZzDx11wACveUVyQzISeAn/Ly9dXAn9ss28bWgHs
4+O95cCnTvL3GHgO05ldBtxNBD2i+R/U4wGw0n8f6z8RvaUx+v6K0VMMLNfd
LorhWwgs9E4WACcIn1sx9c8HDsp9V2Pqkwe+Su/lGP45wIrPbzHnHwH+l+W3
1dKuo5//svaVqVcU8+peeS5gVT8X/aTxFBFQT7lJC5ZNbDJ86oDFXpkvqFa2
mfeqB1b1cVO8GNa8dwONsNldehihygr+3MAfCaFG+vrT/LKNRaYejbS7uPzc
9JsRkuMWNmnexl8e6qQEa30eGtWQ0nnXUfN+HsoSnqYeHnK371hT+IPxr5fG
dGFFRp+X9nJ7pRk/eKmrCDb18NENm112f9MfPlrS7Bj8oj1M6jgfdRfBYd1P
fhJ2l8K6Xn6a1JS6//i6sO4/Px3pywrCul4WnVjX8+fi8lb9nhZ9v+pQ6zbq
iKUcByyS43q2ar0WnZ9+85//q0K6fpbmGdJ+sfS+EP16nC+y9BwJ0dJErrxF
q/n4cSH9PhbttKt1uG9HPGHftPRmh0XH2C7/BYHV/QGst34/fX/gnx2xuW9I
Z3ZgAHzShGgA/L/y84YA+M/V2OjtJwZoQT2UT1pQrw2HucAdsal39aaWIaO7
vMZ7qHd7hfcSmhtf4j1tsZffOJvx3uzeL8c3ww+Gl/HLj1IvC35S/vTDbx55
Pz/8uHwiv6gPfr2X3X9kQ4oPflZ6vfC72Wf6QdXfg365yOX+zoN+Uno96Ld8
EdCE/rw7kx3ciP5Uc7QB/fzkHF/gRv9vp3GL78x0o/+z9N/N/FC+qMf8CNi3
5ybVYz6dYXqr6jCfUjO44rWYT0pXLebTItHlQv4lSn/VIP/Wcrk71SD/knlc
pVYj/zaz/Nwq5J+qRxXyT+I17TnyT/nVifybynK7O5F/iv8z5N+7NDaoA/l3
5Y1zVkaiA/nXQw1E5N9D3n6oEvm3Q+pZgfwbz9fFP0H+RbbxgsfIP/W+Zci/
dF4+7BHyrw/L8T9A/jneCkHk3z7RW4r8U/pKkH/tsrwY+afmXRHyz2kje6Ii
/z5L5wUFyL/r4q9byL8UWZ6P/FPz7xryL0Hm7R/Iv6D45Qryr0L8l4P8WyB5
kY38SxopDYb/lwrFz1kU+x/Ve6grp54=
      "]]}}, 
   {Dashing[{Small, Small}], LineBox[{{0, 0}, {1, 1}}]}},
  AspectRatio->1,
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  ImageSize->{743., Automatic},
  PlotRange->{{0, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.552414214841875*^9, {3.5524159101247196`*^9, 3.552415958329955*^9}, 
   3.552416012369741*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5524128583195915`*^9, 3.552412858330592*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rplot", " ", "=", " ", 
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"r", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", "r"}], ")"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"2", "*", "r"}]}], ")"}]}], " ", "<=", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "/", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", "p"}], ")"}]}], "]"}]}], " ", "&&", 
       " ", 
       RowBox[{"r", " ", ">=", " ", "p"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"PlotRangePadding", "->", "0"}], ",", 
     RowBox[{"BoundaryStyle", "->", 
      RowBox[{"{", "Black", "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lstplot", " ", "=", " ", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"c", "[", "3", "]"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"triangleplot", " ", "=", " ", 
  RowBox[{"Show", "[", 
   RowBox[{"rplot", ",", "lstplot", ",", 
    RowBox[{"ImageSize", "->", "Small"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", 
      "\"\<trianglephase.pdf\>\""}], "}"}], "]"}], ",", "triangleplot"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.5526753622331305`*^9, 3.552675400320939*^9}, {
   3.5526754412430315`*^9, 3.55267558405031*^9}, {3.552675623570262*^9, 
   3.5526756489788027`*^9}, {3.5526757312860327`*^9, 3.552675743572261*^9}, {
   3.552676325742472*^9, 3.5526763291498127`*^9}, 3.5526780792125807`*^9, {
   3.5526781513731956`*^9, 3.5526781518361955`*^9}}],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJx1mXlcU8cWx4OlqGhwrxqUIlobWquoBKuCg8YP7hrcapHGPp/iEkSLW8PD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    "], {{
      {RGBColor[0.798413061722744, 0.824719615472648, 0.968322270542458], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXec1jUSxpOgoIAKrsBSXECRRcAFROm9u8AuTZC2FAGp0kRYRJCioIgF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          "]], PolygonBox[CompressedData["
1:eJwtlmmUzmUYxp/nYSY6Tjqd+iBJo1Q4SNJpm1OTRiZNyVaRJssczZk0RbQq
ESrb2BIpS/Ylpc0uW0KLQggJJdm3JGX5Xee+P1xzXdf9/8/7Psu9vFntS5o9
nUIIpaAs+CmGMIxAbbgafiVcis+CL8Z/A4/Dt4M/xTdE54KD6DlgE/Hh+Hpw
TXxj9H3gMPozcJD4m/iK8Ar8Sfht/CXwavyv8CR8MbwIfxiehu8KL8dfj74O
TEP/AgYSvxS/WWsD16CvBsmfV9Pa/f0t4Ep0FRDdV0VflUzrnVrommA6ehuo
jr422WfpeSZ6Gf/8Cfpn0Bw/CT8XvQ68hs9I9qws8aboCfAX+B9AJ/wc3/sG
MA/9CrEycAa+LboA/I1eDHYRn4zvDC/BP4JuDY6jF4KZxNvjT6HzwCn8DPzz
8Cr8angIvjp8GX4fPBX/LLwMfwf6drAPvR8MJl4fvxM9AhzHT8d3g1fiv4OH
4mvAlfHfwuPxHeDP8bPgivhN6H91B/iJ+CJ4gc4M/hDfCZ6Hz0c/CI4GO6Mf
iU/AF8Jf4vfAU/Al8FL8EvgDfFt4Nr4Q3R/dCn062N30I1bB76iLcgecRZcB
o9AHPJdy4dH6bt9bHvyezt7PLh++N1mOK7cPgfuT5bRy+QjoiW6U7FkG79+F
7hutlg6A1/FNkr2bSfxd9F4/+xx4DP40vAb/EDwS/7vvNRt+Hz8fLodvA4/F
L/daLPCz+QNuGeyMdNdr/C505+/gf/PcudVrc7PfhWp0BH6b11oDv9vv/exr
eC9Y73elnlAKbiG2B18+WC79RaxDsJwqwj+ZrJaVQ3ejc0BmsP9Rrs2OdlfK
uSlae7LamQ8eS5bjyu0Tui+e34lfq1wHxeinwP/Bzmwiz5slqy3VYGe0Gppq
Vz2gG3+eA7OC5cBA9AAwNdhn9EK3AsfQF/BZD6NbJFuLYr3RbZKtpZzXwjG4
V7CaqIy/3PvDVtBRtZCsFvcGW/sz4EywPdyEHhMtN3aDdslqXrV+Mlgtq4ZU
O6rpoejbkn2WcvwN9BPJ3i3Psz6gnvcv9TT1ykOILsF6pnrHTrhxsB6i2lkM
VwhWQ7s957L9nRNeA/m+xzPwFcn2pvMs4c85YhuD7elPz+kcz8EjXlN5vob9
0Wou13OkDrp2slrcDgYQz07WezqqZ3hNqBaG44fB/0Xr7b3BDs9p5XI2vh98
s2omWI4t8JpRrXwUrBZvxO8IVpNno+1Je5kRbC8jo2ntaSF6EA8rec1t9RpR
bdTHfwUPxlfxM2yQ7E51l1rDRcnuSHejHtg3Wc9Xr7+Q2OPJckq5pB5fF31D
srPQzNGs/TrabM3y71oKfxzsO7W2Rd77Knlv3eJrK/LeuS7a7C703rzWe7V6
tGbrdj+7Yu/FG6PNavVkzfZV0WaFZvw9yWaaZplm/ArvQQW+plfRPZKdtWbY
S+iXQYxWc+rFb0XrFerJmtV9kp2FZvajyWpQtaeZpt8Gygnlgn4j6LfBoGh3
r98IDyTrqeqlmhm627noc8HuuDt+dLReodiL+BeSzVatKS9Zz1av1m8Szcp/
PNc0M88DwYA5Ig==
          "]]}]}, {}, {}, {}, {}}, 
     {GrayLevel[0], LineBox[CompressedData["
1:eJwl1He4jmUcwPHXMZKiEBIZoYyUlZktKSSEpDIzs0pGyR4Z2c5xhnWc45Cd
ncxs2VsZhQaVraHkc1/++Jzv/buf93re+3rOc73523Rv1C1VJBKp5s9wwvrJ
qEgkD4+Tj7xMdeEZLcwT5CI3/9m/yzTGmGP0f7pb96AqseYqGqe9dY2W0hFa
TRO0jL5AWUaaq2sNylGeCfY+I7X1KB2pWzSdpmUgtXiJmrxMbQbxCq9Sh3rU
ZTCv0YD6JLrX67pfG2mSNtRkbaxHtImm6BvajKYMoTlv8SZv04KhvEtL3qE1
rRhGJh5hkXu10YU6kdG0NbejAhWZFJ4r71kv0Ur6IpUZG56J/q7LaG/9pXYI
z5bhPMbn9kbpSr3DZMaF77N3W1fR0boTpRlvnuo9OEc0MUwjljjiSWA6M5jJ
LGaTyBySSGYuKdwhm/vO07HhTHTmfbqw2rV/SLD+W7Prn7pA/9IV3CLefFOz
6XX9Qm/ocq4RZ76qWfUPna9XdCm/EWu+rFn013AevaSL+SW8x+afNbNe1BT9
KZyDC8SYz+uj+oPO1R/DOThHtPmsZtTTmqxnwjn4PjxX83f6sJ7UJD0VzsEJ
ppiP60N6VOfosfA9HA7/O/MhzaAHNFEPhs+xj0nmvfqg7tHZ+m0ou8N7Zt6l
6XWHztKdoWxngnmbPqDf6EzdGspmxps3aRrdoDN0Yyjrw3tl/lqj9CudrutC
+dR6AP1ZG35rtC/96MMnfEy8a730I3ryIR8QoTjP8SwleJ5ony+qxShCN7ry
r/0CWpCcPE0hptjPr0+Rg5JR93/77gH4j6lK
       "]]}}], {{}, {}, 
    {GrayLevel[0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxlVAtIVFEQFZEIK5OQCJHoRxQiEvYhJA4i9iGiMlpMxEoMIqQsSsKk6GNi
ZRYqYT8RtbJUSszUbPGfSi3rPmM1EV3XXH+7LwsLi6C98+6baPfBssx9982c
OXPmrEw6FXvM18fHx+D+if//n6+oW545tb/uMQwBYdWPVBUXgqp22NLzPeJr
HnEprhRE30xxqLhfKJ5yVIbEJ0cOqainfFXoK0nd5m9V4Q7cJ6/gG5q1tN+k
f1+DuK01nWlGFf5WcfENrjZ1F8fUqqB0hfXw0wpifUJuy+y6Rojse3NUideI
gbmLJxrPqigVZUqaQNcSVExTvWYMrpl3uSBaxcYI8bTiRtSRL+ZVev02bE5s
2LXQV0Wr+6vclnYsIoAuLCA877FYVH/qQiwV7EQgAXbJfruwhAC7MJIuEnbD
DSZvmZ9L4v0AZwY2JTY4cVrAS/2Ih20rXp457pT8mHDOfdsQ4IQ2B7PsY1r+
m2Weaey0iQI9CKeGpmR/PRLvJKjtXIs8n8Adj1jjy4J+088D9rIJUDqbBd8s
e5IC4yYk/woEOwNz4yC6IhT8EvTmeccazwqIxqBxZNKAFTkPh1es4VaQTfw7
JA4Ft++ddFM4BkpTpWBfjjgYkzpQkC/oCfsXP3kgCBzl+5NrN8yvCBnlfNSG
1c71xNv4ZDvj0fr0jvV+tDmPcL8ump/NK9b50s5tzOdqaniY+SY5GIZ5PhW0
H0M8n0oZ6/PsSjMWBYcP8rw1XX1mPfwQMp3tY70cFvINtbKe2oW87n5ivV0i
QfayHoneJgvrdXvt9z+953tYz886dm/JjjKz3t8RfhPvQ6jMo+/LFPHfzfv0
YkYIqpP3LYgG18H7mCHv6fs6WiYG2sL7XBwsJtfM+36U9GhkP9Dm/Jb9oiRG
NFDHftJGuF6z39xKcfwun6lmPzpop4LsV5HCfoqes5+FkHDK2A8PkT8VsR9q
7wvYDxsF/VnX4emofwFuwpsV
      "]]}}},
  AspectRatio->1,
  Frame->True,
  ImageSize->Small,
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{0, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->0]], "Output",
 CellChangeTimes->{
  3.552675367937701*^9, 3.5526754007279797`*^9, {3.552675508389745*^9, 
   3.552675584675373*^9}, 3.552675649742879*^9, {3.5526757348763914`*^9, 
   3.5526757447543793`*^9}, {3.5526763266125593`*^9, 3.552676329579856*^9}, 
   3.5526780823692646`*^9}],

Cell[BoxData["\<\"C:\\\\Users\\\\t-yuzhao\\\\Dropbox\\\\MSRTheory\\\\\
mathematica\\\\trianglephaseplot.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.552675367937701*^9, 3.5526754007279797`*^9, {3.552675508389745*^9, 
   3.552675584675373*^9}, 3.552675649742879*^9, {3.5526757348763914`*^9, 
   3.5526757447543793`*^9}, {3.5526763266125593`*^9, 3.552676329579856*^9}, 
   3.552678082538248*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"regplot", " ", "=", " ", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"c", "[", "d", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "2", ",", "7"}], "}"}]}], "]"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"Joined", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Red", ",", 
         RowBox[{"Darker", "[", "Orange", "]"}], ",", 
         RowBox[{"Darker", "[", "Green", "]"}], ",", 
         RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Blue", ",", "Purple"}],
         "}"}]}]}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Dashed", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", 
    RowBox[{"ImageSize", "\[Rule]", "250"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<regphase.pdf\>\""}], 
     "}"}], "]"}], ",", "regplot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5526796310469885`*^9, 3.5526796985867414`*^9}, {
  3.5526797422691097`*^9, 3.552679789368819*^9}, {3.5526798589947805`*^9, 
  3.552679893908272*^9}, {3.5526799263745184`*^9, 3.552679934551336*^9}, {
  3.5526804670785832`*^9, 3.5526804822791033`*^9}, {3.552680745482421*^9, 
  3.552680753387211*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAmIQjQo+2FeLrHN/WNVizxLGp7tp7nsof4q9iTEIvLff
Idf6OnDHPPudYPodVH6J/RQJkI539rNmgsBK+w/Lj3mbd76Fqltnf/YMCLyx
B3KAIhvtG6c6d+c8fw3Vv8X+YRWI8cqe6/riAluu7fZgY2a+hJq30167Xezm
ue/PoeIIvh1Ywy57t22f/16peG7/CGzOLnug4b9Xfnxm3wa2cLd9ENjhz+w1
Y/oPfdXYY58v1Hzg1MKnGHyIO/fY8zKBbHhiX2gLsmCvPdhZ1x9j8CXBAbXX
HmxMzGP7g6cWum77vNc+WSDCcsuJR/aiIO+J7LNfNvuIwoaiR/aZE9/W2Jvu
s3cwjdvlyfPIXhCkrGyf/SJXkAcewPl7SiYDQ/QeXD0kvG7DzQMpmi91G26f
9X3/3ul5t+Du8QAH6E24eyH+v4HBh/n3BTC0Lvleg4eH8u2fdVl7rmDwYeEJ
8e9leHi/UjPkWCNzCR4fpSDn812Ex98qoOlJAhfg8Qfjw+Ibou4kPD1A6CPw
9PIH5LykA/D0BDMXlt5Asee6bTM8PZ4EBY/+Wnh6hYnD0jNE30x4ev8F9F3J
5A579BwBAJbdi94=
      "]]}, 
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0.33333333333333337`, 0], 
     LineBox[CompressedData["
1:eJxlVAtIVFEQFZEIK5OQCJHoRxQiEvYhJA4i9iGiMlpMxEoMIqQsSsKk6GNi
ZRYqYT8RtbJUSszUbPGfSi3rPmM1EV3XXH+7LwsLi6C98+6baPfBssx9982c
OXPmrEw6FXvM18fHx+D+if//n6+oW545tb/uMQwBYdWPVBUXgqp22NLzPeJr
HnEprhRE30xxqLhfKJ5yVIbEJ0cOqainfFXoK0nd5m9V4Q7cJ6/gG5q1tN+k
f1+DuK01nWlGFf5WcfENrjZ1F8fUqqB0hfXw0wpifUJuy+y6Rojse3NUideI
gbmLJxrPqigVZUqaQNcSVExTvWYMrpl3uSBaxcYI8bTiRtSRL+ZVev02bE5s
2LXQV0Wr+6vclnYsIoAuLCA877FYVH/qQiwV7EQgAXbJfruwhAC7MJIuEnbD
DSZvmZ9L4v0AZwY2JTY4cVrAS/2Ih20rXp457pT8mHDOfdsQ4IQ2B7PsY1r+
m2Weaey0iQI9CKeGpmR/PRLvJKjtXIs8n8Adj1jjy4J+088D9rIJUDqbBd8s
e5IC4yYk/woEOwNz4yC6IhT8EvTmeccazwqIxqBxZNKAFTkPh1es4VaQTfw7
JA4Ft++ddFM4BkpTpWBfjjgYkzpQkC/oCfsXP3kgCBzl+5NrN8yvCBnlfNSG
1c71xNv4ZDvj0fr0jvV+tDmPcL8ump/NK9b50s5tzOdqaniY+SY5GIZ5PhW0
H0M8n0oZ6/PsSjMWBYcP8rw1XX1mPfwQMp3tY70cFvINtbKe2oW87n5ivV0i
QfayHoneJgvrdXvt9z+953tYz886dm/JjjKz3t8RfhPvQ6jMo+/LFPHfzfv0
YkYIqpP3LYgG18H7mCHv6fs6WiYG2sL7XBwsJtfM+36U9GhkP9Dm/Jb9oiRG
NFDHftJGuF6z39xKcfwun6lmPzpop4LsV5HCfoqes5+FkHDK2A8PkT8VsR9q
7wvYDxsF/VnX4emofwFuwpsV
      "]]}, 
    {RGBColor[0, 
      NCache[
       Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJxlVXlI1FEQFhMxi+gPiSgxtRJDKsTMomMwMQuJUKMiokK6EDE7CLMQBE3s
oEIlyrJDxTSxEvFKzDtv13XXVXfNdHPXXXV/hZh0GP3evPebyH2w7H6wb958
33wz4xV9IfKMo4ODQ5z8Yd//n6+w4fi9hlnfGji8bGPpU0mCR3iqCLvqcuN3
uVYQvu5WEjaaWEZ4MqLSI3XyHeEqGUVUlsARgR9jvELC/H4e4Ur8f86C+JkL
cArhPDkbXW4dJGeF3I41K/drCW8JYKcRit2Pnd4xIsEU5ldPmMdrAqSlk2AJ
/vgIi/zSVgx2S9A46ysr0kw4Eh9ohU3y6wUtCp82OLq9rPVqrQRjiSxgO7Co
biWS0LMTBrvnooz5Elxk6cZ3webhdc7JWYo+3cCyOXhXAl4HFby9dP7B9A2F
nwqckZAE+1jYsF5g2cxFKXx64RMLFyLB/QaWsBpOVu9f6ugnAdIP6BN1kwTP
PrgTa/5V+M0m+GtgW3rwqXGVDdawdDy0gPIW2AR/LZhU3vofSTY4d5adfpiQ
b6sP2IReOsAwbjbBWwd75Gje+mmh1wA0eyIj+M7CzQ7AZUYPpoV+g/AytHxm
XjMFuzHRIfD1d5FLNCX0HIKUuvYXoeWTgOml6kEmJ0tgtcP8fT2sR8Gsgq8e
8LlAq9DXIOplscNFMqvo5QYR1wKHjPnZTZ4Goa9F1NMgdLLHfzQJFh9/AzA2
CZYJeNUSHpQebBC8/mEsU4OZ/v98FXOEmeLxepjssJIP94WJ8uU6m4iPloV1
sceKHnsxwXHSK/AEM8w46dnD7Jr9xQ4r9XDBBjJSvTJXOsktOUb1zJG7Izxo
lOr9m9kl+jP5gd8fIb+gHdXD5CcfrJ+B/Mb115MfrT7MIEPkV+Udxc98PujI
77we/dQP2D5GLfWLF9pTQ/3Uj3ppqN9uMfm9+6gfOW819euTJmbwXurnn0kx
NVcyVNTvTphQD82DembnmS6aF2rWXjGdNE+2Yj06aN7werXRfHqNdW+l+fSe
tXtaC80zrkszzb8B1KGR5t9Oedo8jGug+cn9V0/zk8+fD7QPrjE5imtoHyB0
r6Z9wOdXBe2DtYxOTRntgwz0Ryntg8VY/ze0D3g9i2gfdDB55vNoH/D+fEb7
YDUfoLQPcNyl3YSFG+0vb+RXjA==
      "]]}, 
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 
      NCache[
       Rational[2, 3], 0.6666666666666666], 0], LineBox[CompressedData["
1:eJyFVmlIVGEUFYlokYiwaJE2ogWpCFuIlttKG+1QUZESthJlUdEOliUV7Um0
2WZFEbYgqWFiLqllNubY6Lj0xhaXyXlBmUkYvXu/751If/hAxzN8737nnnvu
vfZbvWXRGn8/P7+D1g9//v98o72B8TM8e6IoOLpbSX6DSZcu8pNLSzoNfXLV
NGlRUu/D3oU5wB1dtyImdMimpRpn1A9eeSo9C1jFy8T5kSH8ZAB/XcgBXwDH
WdFct9KA5bqkVOAhVvT6wSnAQu9iMnAH4ZMIrO5PAPbKfY+BkyV+PPiqfO81
4x8HrPjENot/Hngr0494Q5ExU49vqrL55gFX7uEXXtFBjZXuDnoQtDx83Aeb
Tz7wTA+/UECSlsvWxwGs9CsgfymYSafTuQDvaJjF5u5Lk0TukEJaNjYhZ2eq
qd8rpKi0VzemP7X5O4l/B8ab1Iev711E7vyGxR9v2/UsojYqQVq3lp/3xOzm
n7Dr76JH29afqdtn6jguKm08sDFlu+2XYhIZVpr0k8PVF5PQm2PrXULtJWGT
JkoB3XRscthnR39bLzeNXvVsVoC/SULvcKn+3qf1LaOTFzZ3OZTmozd5/JSR
0Lvg0/Uop/EMN/uoqxCsoA0WWxrl03pX0AuW43ud5vmBplnV+X2vTtfH0HWo
0/kYdNM63eT8quth0B/nrpqBI1pi5ReDRO7vXs3P0Pp7ScJ6DJLXIrxaH4MM
ptuldfyawzYZWo9aut5zePmAth6Sat2t1f3goQV8/FAt7TjX3Sqlh1K28x+1
NDuAneOhHlLgGuBeHCayBucV72rEEztdq8Z9dy5n9n20rRp8VP7V4KvsU9Uq
/l+PKuil7q2Cnhy93YMv0Fvl0xLb9Yplu435jHrup1GWoz6h3sqvH+EH9VkJ
v0zi4wGV8NMVTne9B36zedp+LJy7uvOysQb8ukLfY/v5ufCrgN8tckcnh5Wj
HwZZ2QUtL0O/uIVfKfpJ9bkb/ab8WoJ+VP4sRr8qfV3o51Bup2AX+l3xeY95
kMXpnSnCvFD5OTFPiqQATsybCsstMVMLMY/s7+35NYXbubQA8+tHExukAPNP
+ceB+afmyVvMU6EVmI95ulvqn4d5KnKFv8a+kvH6Oxf7ah6XIyEH+0rNn2zs
q41imJfYV/3FEJnYV8ofGdhXYp+AdOyrX9a0vJyZhn0Vyuk2pmJfOVRA7KtJ
okcy9tVj4ZOIfaWOJ2Bfne0uDYp9JemOe4h9JXIE3ce+knHTFPdvX6mGxb6S
to2Mwb5PYjtEH6Hm/xH8BSDbDP4=
      "]]}, 
    {RGBColor[0, 0, 1], LineBox[CompressedData["
1:eJxlVg9IlGcYF4kRLmJUaxHiVsRoyIjW/hDhnmq1rUUMc7QlUU1WC4lyW5i0
cpjLaO5PUW60sWSbbTTE/klpmZjm1KZynVfnmad392V63XnfWDMn4eh7nvd9
f8fOD+Tj5733vL/neX7P87s5OTvXbklOSkr60vnj9/+fv+jTGVVvBPd8TukH
Z/o6R22KZtakHYjcoHVTnz/3o23Tm8E9zok4rsjLSPH+4gJWceK41vl2Zk0n
8Ed8PK8D+LkN3zSOzG8HDnH44HXg74/z0wa8lulktgI/7kTLSGmhdzVuGpnv
RGwGVvlcw/kXF/HTBKzyu5qQTwOwXFdTn8C3DljoHa8FThE+F4HV/dXAEbnv
bEJ9qsBX5XsqgX8FsOJzIiH+MWC53ttF+8teK90+aJOkuyiODzdygdxUpLGq
102qTM3+YEm/TU9z+LQ4VvE9wKreXuqWl00fbuXnFjCfnlHlpWQRkOlXNzG7
3/6w6QFfN9JN7y2ubs2vN/n6qLjh+k8rL9j0qhSwR8cxeuihns7RLOukTULv
wG2apBLW/eglZvf2VzZ1tPPTSyVyzujNT71jhbl1u2x6UgL30QuTOSNT/z4S
eqttknAb+kk+XmL0HKAvlm0ecM01+QTo5Y2XVk1JNnoJaJ4xnV9A9ymm5yVI
l53T6QdjOt8gXdl1dNakdTGtv6DmFdP5hyi2l17aeGlY9ytEaZLgMKlwISoI
P7twcmV0ApZ2joToCSlwVOvRov88fCKq+2vRck7ndoTSNF6m8T/jfNCiFY46
Hp6KUFt+ffnsBZauY0TrydL1mohP8OsVi97idGfGcdeaHIfSPZwX+T0MT8Dm
PqWfMPio/obBX90XBn+DTb4/r7xwf9wzlFCPIdTrHevkD9eemYhNvVV/B9GP
e1ze1Lvo199uTmgA/VQ6uIN+q/1pQQ9KVxb0kiOEQtCTucfoTfU/CD1+su3I
8F4KQq//ZjHhAPS8j4+vCkDvan76MQ/qvj7My1Uet/t+zJOqqx/z9pnE68U8
luhzZl6//m7HtOKGHszzt9I/H+a9XPruwz741anumY+7sT+yZf692B/m/2Yf
TZeFcAv7qNn59rYjN7GPdrNM/B7sO6UvD/adyqsL+27xIVa4G35WNos3iBt+
9jrLpeAG/EzpxwU/U/Pjgp/l8LiMdcLPZstC6oCfuZ1PC3Pb4WelMmB/ws/U
/LXBz1R9WuFnm1h+6S3ws6d8vACb4WeuUREA/OwQyy2rCX62lNs3pRF+pvTS
AD97X/jXw88U3zr4meJXCz87L/N1EX42T45Xw8+OST3Pwc9SZH+ehp9FZX5+
h5+1s/zGK+Bn60UP5fCz1AX+eY8VleH3SJ3szxJK/MXyCLsjWSI=
      "]]}, 
    {RGBColor[0.5, 0, 0.5], LineBox[CompressedData["
1:eJxlVgtIlWcYFokoi5Bo3RC7INGI7osaXd7aiBYjpGw1osLsHtHapeje2tKK
0Sq63yaVKwpxq+xiiTntYqZxOqlH7ajn8lt5zvGcxXAlY9D/vt/3PYeOP4g8
8l2e5/2e930clPHNnOXxcXFxx+wf/v3h9zdt7ZU3w7tlNw3b07vu6dsIrVzB
Xw3N6zH82tlIhErbhi48UFINPCAzOPt2chSr/VXArgvrJye4ngOPlS+KD5bw
gU7gkH1aZvAZ8BfeLfaJUZzDx11wACveUVyQzISeAn/Ly9dXAn9ss28bWgHs
4+O95cCnTvL3GHgO05ldBtxNBD2i+R/U4wGw0n8f6z8RvaUx+v6K0VMMLNfd
LorhWwgs9E4WACcIn1sx9c8HDsp9V2Pqkwe+Su/lGP45wIrPbzHnHwH+l+W3
1dKuo5//svaVqVcU8+peeS5gVT8X/aTxFBFQT7lJC5ZNbDJ86oDFXpkvqFa2
mfeqB1b1cVO8GNa8dwONsNldehihygr+3MAfCaFG+vrT/LKNRaYejbS7uPzc
9JsRkuMWNmnexl8e6qQEa30eGtWQ0nnXUfN+HsoSnqYeHnK371hT+IPxr5fG
dGFFRp+X9nJ7pRk/eKmrCDb18NENm112f9MfPlrS7Bj8oj1M6jgfdRfBYd1P
fhJ2l8K6Xn6a1JS6//i6sO4/Px3pywrCul4WnVjX8+fi8lb9nhZ9v+pQ6zbq
iKUcByyS43q2ar0WnZ9+85//q0K6fpbmGdJ+sfS+EP16nC+y9BwJ0dJErrxF
q/n4cSH9PhbttKt1uG9HPGHftPRmh0XH2C7/BYHV/QGst34/fX/gnx2xuW9I
Z3ZgAHzShGgA/L/y84YA+M/V2OjtJwZoQT2UT1pQrw2HucAdsal39aaWIaO7
vMZ7qHd7hfcSmhtf4j1tsZffOJvx3uzeL8c3ww+Gl/HLj1IvC35S/vTDbx55
Pz/8uHwiv6gPfr2X3X9kQ4oPflZ6vfC72Wf6QdXfg365yOX+zoN+Uno96Ld8
EdCE/rw7kx3ciP5Uc7QB/fzkHF/gRv9vp3GL78x0o/+z9N/N/FC+qMf8CNi3
5ybVYz6dYXqr6jCfUjO44rWYT0pXLebTItHlQv4lSn/VIP/Wcrk71SD/knlc
pVYj/zaz/Nwq5J+qRxXyT+I17TnyT/nVifybynK7O5F/iv8z5N+7NDaoA/l3
5Y1zVkaiA/nXQw1E5N9D3n6oEvm3Q+pZgfwbz9fFP0H+RbbxgsfIP/W+Zci/
dF4+7BHyrw/L8T9A/jneCkHk3z7RW4r8U/pKkH/tsrwY+afmXRHyz2kje6Ii
/z5L5wUFyL/r4q9byL8UWZ6P/FPz7xryL0Hm7R/Iv6D45Qryr0L8l4P8WyB5
kY38SxopDYb/lwrFz1kU+x/Ve6grp54=
      "]]}}, 
   {Dashing[{Small, Small}], LineBox[{{0, 0}, {1, 1}}]}},
  AspectRatio->1,
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  ImageSize->250,
  PlotRange->{{0, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.5526796474916325`*^9, 3.55267969907279*^9}, 
   3.552679754496332*^9, {3.5526798596628475`*^9, 3.552679894316313*^9}, 
   3.5526799348733683`*^9, {3.552680468117687*^9, 3.552680515191394*^9}, {
   3.55268075497637*^9, 3.552680774945367*^9}}],

Cell[BoxData["\<\"C:\\\\Users\\\\t-yuzhao\\\\Dropbox\\\\MSRTheory\\\\\
mathematica\\\\regphase.pdf\"\>"], "Output",
 CellChangeTimes->{{3.5526796474916325`*^9, 3.55267969907279*^9}, 
   3.552679754496332*^9, {3.5526798596628475`*^9, 3.552679894316313*^9}, 
   3.5526799348733683`*^9, {3.552680468117687*^9, 3.552680515191394*^9}, {
   3.55268075497637*^9, 3.552680775116384*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5526796065495386`*^9, 3.552679630081892*^9}}],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.552676395774475*^9, 3.5526764270356007`*^9}, {
  3.552678068527649*^9, 3.552678076536848*^9}}],

Cell[BoxData["\<\"C:\\\\Users\\\\t-yuzhao\\\\Dropbox\\\\MSRTheory\\\\\
mathematica\\\\trianglephaseplot.pdf\"\>"], "Output",
 CellChangeTimes->{3.5526764276166587`*^9, 3.5526780699315085`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rplot", " ", "=", " ", 
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"r", "/", 
            RowBox[{"(", 
             RowBox[{"1", " ", "-", " ", "r"}], ")"}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"2", "*", "r"}]}], ")"}]}], " ", "<=", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"p", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", "p"}], ")"}]}], "]"}]}], " ", "&&", 
        " ", 
        RowBox[{"r", " ", ">=", " ", "p"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"r", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", "r"}], ")"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"2", "*", "r"}]}], ")"}]}], " ", ">", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "/", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", "p"}], ")"}]}], "]"}]}]}], "}"}], ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"PlotRangePadding", "->", "0"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Lighter", "[", 
         RowBox[{"Blue", ",", ".5"}], "]"}], ",", 
        RowBox[{"Lighter", "[", 
         RowBox[{"Red", ",", ".5"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "None"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"triangletwocolorplot", " ", "=", " ", 
  RowBox[{"Show", "[", 
   RowBox[{"rplot", ",", 
    RowBox[{"ImageSize", "\[Rule]", "250"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", 
      "\"\<fig-triangle-two-color.pdf\>\""}], "}"}], "]"}], ",", 
   "triangletwocolorplot"}], "]"}]}], "Input",
 CellChangeTimes->{{3.560335264846672*^9, 3.560335528154312*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJztmnl0zFf/x8dWSw0VXXSCKqqjpQgTre0iHtVSJtVqH9XpZp+UUg+dPCjF
WIJaxtpaJuiidFJShElsqWVssWViKZFkIrIy0aBL8rvOyesm5zt5jvM7zx+/
8/zOM/+8z/t+7vd77+fzvZ/7+dzPnac/HPv6sMo6nW5VFZ3uPtb44Yc6zh4R
3cDEY83D5/g3C7D/wSfGzvbvDsB3F50c7DMlBiDy+qJesd3vUe1wLdLfV/S9
2eFNUv3h9INrkf7d+/dt6jOdU/3h9INrkee/2pRbaHJ41fNwnofzHFyLvK/o
zwW/2P0X1fvgvA/O++C8B65F3h/+RpsVXvMV9X4474fzfjjvh/NeuBYZL/nN
kR0c3lQ1Hpzx4IwHZzw448EZB65Fxp9Z6aU1bnuaGh/O+HDGhzM+nPHhjA9n
XLgWmU/I1poP+UwZaj5w5gNnPnDmA2c+cOYDZz5w5gHXIvNLffviGL3Pp+YH
Z35w5gdnfnDmB2d+cOYHZ35w5gXXIv6/sOoPXpPjupo/nPnDmT+c+cOZP5z5
w5k/nPnDmT+c+cOZN1yL6NMl5p/dLWE3lD5w9IGjDxx94OgDRx84+sDRB44+
cPSBow8cPeBaRL/sd/p9b/dnK/3g6AdHPzj6wdEPjn5w9IOjHxz94OgHRz84
+sHRC65F9F1ZvVGQy5mr9IWjLxx94egLR184+sLRF46+cPSFoy8cfeHoC0df
OHrCtUge0Ht7XqTXnK/sAccecOwBxx5w7AHHHnDsAccecOwBxx5w7AHHHnDs
AccecOwBxw5wLZI33bIkpJeUFCh7wbEXHHvBsRcce8GxFxx7wbEXHHvBsRcc
e8GxFxx7wbEXHHvBsRcce8GxE1yLrsvdHpvnX61w5aPnj/lMsQqxp7a98kut
5zq8+wJw1/WxrUIdhxWOWb7tlNd8UuGS6Mg4t/2MQp7T8vx7wVF63/kARN4n
PH6IJexCACLf+J3lBZfzcgAiLy65/7sagMi3/pA00ui6FoDI33nLedpsSQ9A
5DWrjO9k0/sCEPnOH3tucLozA3DY4Pq1PdYshfUfypjgN2QrxP77f4r91eDJ
CUDkY9+d1TvMlheAfE84371hzUEuq7EgAHkffsT88Qs4fgHHL+D4BRy/gOMX
cPwCrvZV1mHpOu8a3/53hzdGFFonrgl17BTfG+K6p5gTxKi7aXlmy1nFj8+o
M9drzlT9Z4aEt7Lp88TM4vFrFvjnKazTKG1rpmljAGI3nteOC2rtRHtMxl+3
3PYDyt5qPygd96EO846aHAUBfsT74Lxv+NLuyyxhR1V//Iv+cOSsJ+Rw5Kwv
dX4s5YxX3LbBl257Ga/VZd1Bve8XZd8nNm4fZNOfVzxxwMy9Tney4uP/eMPo
saYo/tS3zyz2Gy4qfuL1onsGzyXFVyZXneE3pCn+SauPd9r9Zbz3F+dzDJ50
xRundG3icmYofrv1N2+E2cr8jX0UefSFifFWYxnH/9DPeMk12Oi6ofyA78V3
AlkH2I33KT1K1yvfn/kQh2gHaed7Y2etvfE/OP4Hx//g+Bcc/4LjX+iDfzFf
4iL93f2CZhldp5Wc/Qc7wLFnsn3aQbOlbH/CrvgVHH9rd+XpZU53vhpPq39k
m6u3Skquq+/A99HGHbi27oF8X/a14S7ncYXaOAXX1j2QYweQduIVXFv3QI7f
gLQTz+DaOgdy/AqknXgH19YxkON3IO3EQ7i2LoHcuHnFMauxDGknXsK1dQXk
B6Z93d8SVoa0E0/h2joAcvYFkHbiLVx7TkfOvgHSzn4A156bkRNXQG0ch2vP
qchZx6A27sO150Dk7FMg7fgfXHuuQo5fgrSTH6i8QnMuQa7iaCnSjj/DtXk7
cvwcxP/xa+KlNj7ix+wH+C9y7IQc+7DPavdV4imcfYN2LTKePHw01OmSApD9
gDxEi/g7cVKL+DNxUov4a2TxoQ/DbL8GIP6Y/VwHg8eaGoD4G3FWi/gTcVaL
+AtxVov4A3FWi6x386yXWzi8WQHI9yLv0CLrdcvlrDsZptwAZD0OnhP3vt4X
iKw31gt+wXrRxivWLfGR5/9V3MbvaYfTHzvAsRfPs+/A2XdYn/RvG2Q8VfP5
S+r+IHbAtGO+YbFq3KpXO+7SxexU/nIm7u39vmfK6v3E69uHbheYQ84oOfsU
z+NPvB97Eb+TQ1q+YfwgT6yNHmu8Hbkh4HyeebrjrQwZnxe/UCPbURIndtQb
7vKuThJxd0vq9eqxW3R+uEaEfup1MSNqR6Kv6y7Rc26bhz25WSKliuXxuo99
Iw717nG9pHK+GLz1264v3V4tqtZOzr14c7X4Jupw7U0NV4pdrXc0GntkjTjY
p2BZeGis+Dh1d6XIcufXD0ftsMQXyTws+W6dun8rO8/WP5O5Onz4T+LzNhHX
HFdlXnXBfNJ3Ypv4cVDBbEfUftFgYKcxHrk+chs32WiR+F6fD55tefhnce7E
91Mdxw6Jk5Wm1IuQ3yf6xIcv6yTOjNkbqw8/Kd6evCnbKfOGNW0qbfHK+D/7
sduHnBLv2aOnGGU8T49YttKfcV4MvBI2wCbjc9fE0NFhEqOuP9Og5Qg5j2M5
rVyf/ipcJl8Tj4y/q4JTOjsk3po7tVav6Qni92o1E+wdriqum/LHevewVDFT
7rZ6XaooHC9Xj4y7vO89w7xRxt7XRIi/fppJxlPjsAUFBompazJetcj4mPyI
5e0wiQtf+Xm7Xa67me4X9lsldvltVkOXXLchI0taOiSyXmZ9XW2ONzNTLLsn
Jkc02aPWd/b6QbO8Ml6l1k9a4pbofLfDX7ZfdojChrvyS47cECv7PZtfIuPR
wr3r/8iQiL0HPVf1imFNjvoeQZFnPtI3zxW9794ZZJTxp4t13FC9xNsbjuw1
y3iS/XjPEyaJfE/iDOvB0T9otrtegYgesMpok3Fm+YGgUEu582z3Br+HhKYe
FHMSs5qHhyYG3JNl1brTPlhievC8Ime5eka3T58/4q8gjwz7cGW1iHJ5YtLl
r60Wias8x1eFhZfVP35/ZKfJU0EeOXnOx+fsEve1Htw7RdpTmzc+16FbV5fE
79yz1/rL1U8GjXy7enBoYF6ZcrXON96MsrzRHnW1jk5i1UdbfhJWrp4Ss/de
irWCvDKkY8wkY7m8MTVtWqpZosXq6eEoV2+p/cRXm90V5JULF4a/YpOYs6lm
g5aTEgLyxy6dmm5zStx9wFrfV64+M3xMl8n68MA8M8vnN3gk8j5tPnnsyLUe
Nom1Ftj9Brn+ee5aWn4LVwV5Z3TjVyfqy+WVtgnbNjsl7nrxrXfCytV7vly4
90tvBXmn2WO4aiqXVz7bZEZ9j8ThGc8mWsvVg7p2WnS3pIK8s/gfOS9byuWV
548NnOzP8IlHF91t5ShXL8rxvf+BsYK8c8vT7hh7ubxyxqTmPoPEA52PLnOX
qyetWtzOY64g7xx8Yv6TrnJ5Zbtmv70WJvGT66uKM8rVn17uWrm9rYK8s4bt
3S+85epREe2L72VUz1Fx4erJX3ZYJTZeOnqEPrisfvVb1pmvnBXkoTuav5BT
crQsz1wQufwph8Tj3TonmcrVtzY4NlT1VJCHDk0qHmgsV89a3bpBYUZBWb7Z
ucWIOW6JkdkPv2QpVw8L7z7hY38FeWm9yafcZolb0gaOef3H74UuYttG+4I8
Yejwd997hZvFmI9uumNubVbxKWZpTlSlJJfq//D6iIuepdvFkpKen3ac+aMY
9n2NK66WccJ2p91LhXL/bPblXxuDJY7ffEkEy/2nz8T9/3DJ/cf498bpbrmv
FDev+mS4ROLjvBsFz/qqnBY3Z7QNc8l94+KoZhabxGoTtlV679IeUS96Y1fX
H2fFqo1PbNMZ9wjf6k61gh1nRN9Lpx/Vyf3BtD+xjUfuD9+EfJopNx6xqMHw
SsESK817dJdT+m3O2OpnrRKHXPt5rv9+vf/wdxvdEod8/cNWp/Qbc91n9tjv
+1efyY97pB8U7/6tmeu+vxT2+9wv1/WW4YfmeyUyn6IfW39grJyp5rNwW1qk
/+dMMXxdoyyDXMeDg1b8VnJ/vffNN4fJdVkjYYTFeH/9FiXEWeU62zHqxcPm
++sx+sumDrlOhj5Ws61NIvZMzu5W1XMxVzTu/36UW66DoP0XVjrvr5d7bW9n
yO+4L2JzJY/Ey+t65ef8Nk+0etfZr03BPBFl232kyxtzxZQZz4+/smi+GDrr
8Z4JoRvFrtitT9aV5467nvQqf3vFKZqPTX1rTtNvRZ9OnR0NZT5DHsH5pMuW
iTd7vbJF5TfkYRGfekOHVZmj6nonNyRW3tdiuVqXtNdc0vuRr1YsVO3kM8yX
fozLemO+zIN8iPfQjj60N0no0+mCTuqlnx48tsY61W/krdcSdSkxImjuk21b
3q/7lPoz+RNy8t7G6xeNiHbsFEc6DjnrWVpW72Q9I6fuQz7Ge2nnefTk+1xY
98yG0CGxwv1qiwJ300T1vQrDO9rdCwqEwbGhR+FzO1Q8Jr/oNv+pv+kuHxHP
TDj/Q3CQnFfdenUiZh4VJ3+eMX525TgVf0+3ST7gey1OtHr/7CZjs1NKzn73
/uRD0yIWyfxzxq+j9Luy1HjsX+R/8+e/mWp4LVusSB+Q6bLFilqV/xqmz84W
zU89Fxs8eJs6Vyy+nfZdaMOfxJvpNZeE1k5Q/S/feXik561Ele/evdjjrLff
cTV+kX/u256nTogt2cbQws1uFa/PftS5Ycsn3OKDUMcC/efnxN6FY0MLv3CL
etV7r/JPOy8e6z7OVBgUL0b3HlQ5uLZXvGzOMrT0usXzjR4pMlmSRXTshRZ1
fo5X8btvrwV7fB/Hi4vVas3Wt08R1efsLLZExQvD++c/M65JESuH91wSmhsv
mr1x8E9Dh4vC99PQSRGp8SJ/ftJab/EFUfxF3jlXeIKK3weiJ7QvDEkQZzts
2uE8cEkcvFTvps2UIGY3bbLQn3RJXBsweItuZII42tc1Rf/5r6LhHdPi0JkJ
Kl5/9fSrEyOmJQjryPYJ9oZl/GjfzPXucalqPOIz7zMMNvawdb+mxl8+bGtz
V+M0Nf7u/IJd9ifSlP7EZ/TLf3PtdL8vTek3N25FW4cuXdmn3l+RXWyZ6co+
twYsO2j9KV19H+I19j9++dxUvy1D2X/0rTtVfUkZ6vudyjC9ZNvnU99v0p9D
ttuFTyyeXa3Ke8F7RPcR+5a592eq81KLO/2Mjm3X1fotejYq2dQxS633F9z/
/DNj7Q21/oiXrL/lBxNa27rlqv2IOIf/xfkSljpnFYj5kSd6hjkKxLS83maj
oyx/pj91GOTEQ+39CPvJ6LWfBd3Odql9Anl6m98HxPePF+f6n63VS37PqZlr
J0bIczfxUVtPR45fcR7jefqt+Xbo5Nmjt6tz9aHiWl6/xNWem7VnlzunE2+R
05/zHuPQzvNNBm35Lkyev28/veSKN6OsTsT5Dznn9L1TxZzwoj0qP5817nFz
fLd4lW9Xyas7KeKRsno9nHyT/uSPvI98EPtq78Oq7dYNMg7KVetpervPz9kn
n1H768CPQxPNd7JF0owrsxtGbhY3796c6x6Xp+LfI/emR3oX5Cv5khc/iwke
H6vq7BEN/jnaX1K2XlgXyVUL+vqcx8XmpHPTbRIPX1g5Kcx1Wvy0N2qJXmLT
dp1ecejPy3ND66EWiVPmXDL4rClixJiTJpfElKuTc02eS+LAL2Or6yS279g4
wW68Kho1qnfBLLHP4auHrWHX5Pnh7+fNEovGx7R1+NNEtq9lN5vEjY2nr3I7
M8TKxb9/45T4uie8ss+cKXp3PVbXI1E3salVr8sSt7O++sxfcl38+HThWZPr
hoh2RFwzSBxy4mAXiyVHmLt3fTVMYi2bY5NdnyeKc/TbrRJ3NB9Wx+XOF1tW
XAl2SJy89bVIR9hRYba1jzFKfPKFI3WCdUniIePEgZ6SU2LCrFGpVstZeW4a
8odJ4qnLtba53cki7sBfx+0Sn+uwZYY++KJ41LBurddwUcyKeu1Ni+1XMXZc
90+MEj8ZN2mp15oqhmbcXO+W2LhRnz9LDGkiaNH+mj6Jx480GGb0pIt9nZeM
10uMnHDjhNnmE2Ouf3jJJNHYZHeozXhdNFzavpdFYvKxeeuc3izh6VZ1q13i
zEnv1PDYs8Vn2ecec0kMadZqnN+UK1os3zTVKzH15J8XDL48ca7HxOslGXlC
+z9VOP6q/d8qcvwOORw552nkcOScl5HDkeNfyOHMA05//I/+cPrD6Y9/0h9O
fzj9Ob/SH05/OP05n6p6WimnP5z+7A/0h9MfTn/2D/rD6Q+nP/sL/bX/F4TT
n/Ml/eHIOT8ihyPX1hPhyLX/h4Ij5/ym/R8Lcm07+zac/BBOfQXOeRr94cjJ
H1VdsTRfZFzOm8yHeIpc+z8b9T833sf/3Eq5tn6rna/631kpV/87K+XYl/Gx
H/k59Wl1ziitm/+r/0lo/w/B/Qf9qZcj554ETt1frW/N/zK0/1MiPmM3OPMg
H4ATxxmP+xvsQX6NPeHIyZeRw5GT/yKHq/vq0nsZ+pPv0h+u7qtK72/g3Nvw
PPkvz8Ppr+53SvuT79Jf5b+lcvJX5HDsxX0N9ie/xP5w7M39CVzdy5R+T+36
Z1zWE+PyfrVuSuXMG33ZT9X9Tel+qfy+dL/gee6H4DwHZz7cZzCP/+/3K9r7
lAfdj2jvQ7T3Fw+6r9DeTzzofkF7n/Cg+4MH3Q+wPia2mHIyppJT2buj6WtH
eFGsGDwmMbJjr8D/P74ZUr1BROrBgHq9tt6trVdr66XaeqW23vi/rS9q64UP
qg8+qF6nrbf9p9VjtPW+f7de99/6zn/rO//J9R3ted6zul1IQuhWFV8fVK/5
v65naOvz2nrxv1vv+B+QF67y
   "], {
    {RGBColor[0.5, 0.5, 1.], EdgeForm[None], 
     GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXd81kUSxnc3iIgIhCgKIqEJEZCiUgzCUSRICx0MhBB6bwICUpQigogn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        "]], PolygonBox[CompressedData["
1:eJwtlXm0V1Mcxc899JT1liyLP5KHF6Esw8OzTC1CZMgQMiRP00orecSTeShl
KMmQlEwpDUpmpZImpQwZKpU8yZA0l1RUPnvt7x/7t/c+9/7uOfec7/7e8g7V
rW/JKaWBYE/wEOY8sA5dp0jpKPSRYAx+KTgffQ54N/mew9GHgRzXH0ZcBDag
S/j/wegygExLQCN0eTxPfhwXOuC3oS8A4/H18YvR28EJ6ImM7UbXgob4A7Pn
Wgae4tqJ+BXoQeBO9FDGxiX/50X83/g56FbwNvAmYz1jbDU8Gn8bPAP/C/wG
vjs8DX8G+nSwGv0XuAZ9HdiMngJ+575R+Gp4Or4dukpzoj8B3zA+HN8Z/gj/
EzwS3w2eil8Ev47vAk/CX4xuCd5P3sOljI/Ad4Un45+E98f/gJ4LRuGvwi9A
fwxG4Fvjv0ZPBL3QbcAm9F5cuz77HbT2LeBBdB2wSOfP9ZPQw+A1+JWgN75t
9r11C+/FBHhH8p6che9buHb0n6vxV2avRXP2QN8OdqH30PrR/cFo9H+gG/rm
bD0PHIc+HixHjwWd0f14fpvkObvjVbA/JtdcDT93gPHJcxyCPjS7tlRjJegZ
/P+d5Hdsn31GOput4Gx0c1Cis1QOuPeUbF0PPIM/Db8qeQ1Ho5tmr01rOBZ9
TPa7ac2N0UdEfWr+Ifz/TPz85JrshO6YXet6pvZONV4b+bsMPZyxD5PP8Ar8
yMJnqTPuouzhZ6G/T86OMqOsKEOP4G/Mfrd6MfetYGfyGtYzNkZnAs/Efws/
q3eAG+E3w2PxNfBs1Tw8BN8C7picjRXolskZUW0uUQaTa/QP8IL2VHXJ2NPo
eegPtDdwf9AsO0udtL/oryIbTeCB+M/g9/DlkY2FcNPkjFTjd8MLk99J2f0z
1qYM7wQHZfcG1YeytyDeTRncDoYxdjn8XHJ2f4u1Vkc2l2uNyRl9FT8HPkC1
o70C/xbOXm9wbnaGlJ216mHZPVS9c736E3o6+m10GTwAPxWegG8AP4EfUPhZ
+8H34O9Vvyxc09dmZ1jZVc+5G32Xnp98zw3ZGVU21XO2FO556nW98I9l77n2
uj7cFX8T+Dy5Z25gbKjqEe6BvyS7h6t3b8Tvk11TqiX15D5wReRLPf1R9OOF
s1IK982uUdXm3tGr+mRr9Sz13n9i73tGrW2KtdZEba6LtahGX1ZW4VL11qjF
NVG7qsm1hd+xfmRiMPrX6MXN4C/Aa8pc1OAg9Y7ovZVah3pp9NaKwrU1WN+I
5BrT3myMLGiPtsaZ6ay0h6qlHYV7l2qqFf7S7L1ThpcVnrMyMqLefmF2bajH
L441VESNv6Teia6Lbqs5CmeocdSgepn2vDR6mr7FLbJrT9/kuVGz7SNDyuKq
wt+25pH17wp/a5T5TwvXaFns8Svomeh90VXwysJ72iwyr72cj26YvKe14HnG
To3MzI4Ml8czdO3nwt9S3TMlMtAg3nFW4TmrIiO7IsPKrs5gWtRAu8jM5MJ7
pL15S/UHn6wzT+7hXxbuKU1ijZXZ3zR9y3TPJMbvU78unKEH0PdnP0tj/wNm
ETki
        "]]}]}, 
    {RGBColor[1., 0.5, 0.5], EdgeForm[None], 
     GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNlflv1UUUxcu7oICgggq0aAyiBmMUVGKC0UQEo7gGtyjGDQXEBRVwX4GA
cQFcQOP/QFGqFAoFSi1SfVg2AaFWVHZE3CgKpdVzcj9N+OHkzNyZ77wz5947
r9/op26bUCgpKWkQQvhBk0ZhjVCqQLP4kHBQ2CVsEyqET4XPhErhc+ELsID1
DpEH1mhcJSxkb5vQKiwTjgktwhLhqHBEWCRUC4v5rlZYLqwAS1nfL+xG6yph
JXvrhTpiRWE1sc7ScqLwlcZdxV2ErzVeJ3wrNIBv+G6DsJb17trbLTL2t3BA
2IIv9qFc2AzPI1aBFwvwxR59T9y+bSXueSed3VH4kn2V+LUQDxbjTRVrrXhR
jTe13H8p8eV8U02shbG/d05q2Wc/6vHKv7+Ks+xNEd9Wsl6Hl0U8qmN9NfMG
fGxkXGS+Dh/X4ul6oYm49/1I3PPtwiZhYyH93sj+n/HX3vZUvEfk/Bc8tZ9/
CDvxdQdcQWwbXq9BXxEfHV8EV7LnP+EM6nY3Wq1zD1qt81dhH3p7R7K1/i78
xB3+QZ+1HeAO1r+F+Ty070CnNexCTyO/3cA9dqLNv78Xv7ajwb/lnt3Pd3+i
tYnf/A3v9qHP+12fh9BmLz0uJ9ZMvJk7eHyY+Xz0/osuaz2Cd1WMl4CW42JH
iVUTXwZaj4sdI9aEfvu8gj01cBvjNvLksXumIzVtlNBH5g6MC4xryG2BsWPB
nvYe8PvgvujM+3BCZH+2/04n9vSKXHO8nm+8v/17n+d5F3rMeTidui0Sdz2W
Rb6zzkNv3pnvyLHH6+HuxGu4m705mfgG6uWkSP/2sua410/h283kuxwtPdFj
Pi0yv2XE51Mvp0bWtPV2RbPr8SA1e65in0TW1yzxE5F5vEz8RmRt9hNPi8zr
teK3Of818fuceY34gsjemiKeGnmfwcIdkbXvXPXC8+vE70bWoHk04w/EN3Lf
bnjq3nSsP/FzxB9H+jREPCeyV64Uz43sW3tQRl4eEB6MrPuHxQ9F1vRH4qsi
+9Ya70Snz76a8+3NUPzpQa7dZ33QZj3mPrwj7rNS/HlB/By1eLkwnVy+KrxM
Pm4Wbol8SwaJn6GmHxXGRvbVk+LHI/vmYvGEyP7xeR9ypnN1Kfm6ITJ/Hjs/
I8jR2ZF39n2HiYdH1vVI8fmRb7C9GYM/j4hnRvb+veJRkf+fd4vvEf4q5Po4
9twkPo96u108IPI9myyeHdlbzs+Z5Ohp8cDIfh4fWX+uvYniZyN71R48hg/v
iO+LfM/s60t4O0m4JLKfvX4he0qpAefCeb6eu1vL8+ixlvvR8574lci+fzFy
7vFdkTXnepghfjOyr1x3fam9W8VnRb6vF5FX59R5fp1cXyG8Fdmr/wMaVHwh

        "]], PolygonBox[CompressedData["
1:eJwtk9lLVVEUh497mUShhkMI0SCKlWVp2Cxpk2VImlFhRYoW2XRvWdFAFlY0
2Fu9+Ff4GgS9CkGPQQVpafM8oUVE9i1+++Fjf/ecu9dea+11ijvSLamQJEkN
ZMJaS5IV8JWH72EfXgFP8FEow2fBK/wb1OOz4TX+BdbgxyFAIWyGTXA36D8N
+BZ4hj+EK3g1DONvYTdeDp/wn1CLn4QsmA5L4SpkQw7Mg2LT3u8wA18Pn/ER
WILPhQ9BZ87HS021fYQWfLtp7xAsxGtMtf4KqtVr9Nq8Zo81B94ExVyOrzPF
eg6H8UNwH/8LW/EmeBnUwwP4friH/4EOvNPk3qO9phz87DGYibfB76AYl/CL
pt5NYb0APSZ/wLN21mZ4GrTnhKmH3juDHbAT3gX1/CDeZcrVczqCL4IJ/B8c
xY+Z3GtqxXfBY/wHpPHKGDsDzsBZmAyDvD/Pei7m5s9Ow6n4blK865Wmu/I7
T5lmqDDm0Md6C8bxgaCz95hmw3PwWreZZtFrvoPfhkd4LusCU0+9lx6jCu82
ne0ztRpuQB4UwGJTTRlxhvtNd+x3WxRnb5kpdnbcuwryY4wNMWZBnMHLphnz
2ZrKeh0a4QW/p8VZ6jW985m6ybrRVKvH9G/xmum//k3WxW8gJ95hScyxKNb8
H4K1d4M=
        "]]}]}, {}, {}, {}, {}, {}}],
  AspectRatio->1,
  Frame->True,
  ImageSize->250,
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{0, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->0]], "Output",
 CellChangeTimes->{{3.560335306585127*^9, 3.560335528710761*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rplot", " ", "=", " ", 
   RowBox[{"RegionPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"r", "/", 
            RowBox[{"(", 
             RowBox[{"1", " ", "-", " ", "r"}], ")"}]}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"2", "*", "r"}]}], ")"}]}], " ", "<=", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"p", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", "p"}], ")"}]}], "]"}]}], " ", "&&", 
        " ", 
        RowBox[{"r", " ", ">=", " ", "p"}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"r", "/", 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", "r"}], ")"}]}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"2", "*", "r"}]}], ")"}]}], " ", ">", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"p", "/", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", "p"}], ")"}]}], "]"}]}]}], "}"}], ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"p", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"PlotRangePadding", "->", "0"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Lighter", "[", 
         RowBox[{"Blue", ",", ".5"}], "]"}], ",", 
        RowBox[{"Lighter", "[", 
         RowBox[{"Red", ",", ".5"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"BoundaryStyle", "\[Rule]", "None"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"rplot", ",", 
   RowBox[{"ImageSize", "\[Rule]", "250"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.560335570803273*^9, 3.560335600547472*^9}, {
  3.560335642399152*^9, 3.5603356504534388`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJztmnl0zFf/x8dWSw0VXXSCKqqjpQgTre0iHtVSJtVqH9XpZp+UUg+dPCjF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   "], {
    {RGBColor[0.5, 0.5, 1.], EdgeForm[None], 
     GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXd81kUSxnc3iIgIhCgKIqEJEZCiUgzCUSRICx0MhBB6bwICUpQigogn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        "]], PolygonBox[CompressedData["
1:eJwtlXm0V1Mcxc899JT1liyLP5KHF6Esw8OzTC1CZMgQMiRP00orecSTeShl
KMmQlEwpDUpmpZImpQwZKpU8yZA0l1RUPnvt7x/7t/c+9/7uOfec7/7e8g7V
rW/JKaWBYE/wEOY8sA5dp0jpKPSRYAx+KTgffQ54N/mew9GHgRzXH0ZcBDag
S/j/wegygExLQCN0eTxPfhwXOuC3oS8A4/H18YvR28EJ6ImM7UbXgob4A7Pn
Wgae4tqJ+BXoQeBO9FDGxiX/50X83/g56FbwNvAmYz1jbDU8Gn8bPAP/C/wG
vjs8DX8G+nSwGv0XuAZ9HdiMngJ+575R+Gp4Or4dukpzoj8B3zA+HN8Z/gj/
EzwS3w2eil8Ev47vAk/CX4xuCd5P3sOljI/Ad4Un45+E98f/gJ4LRuGvwi9A
fwxG4Fvjv0ZPBL3QbcAm9F5cuz77HbT2LeBBdB2wSOfP9ZPQw+A1+JWgN75t
9r11C+/FBHhH8p6che9buHb0n6vxV2avRXP2QN8OdqH30PrR/cFo9H+gG/rm
bD0PHIc+HixHjwWd0f14fpvkObvjVbA/JtdcDT93gPHJcxyCPjS7tlRjJegZ
/P+d5Hdsn31GOput4Gx0c1Cis1QOuPeUbF0PPIM/Db8qeQ1Ho5tmr01rOBZ9
TPa7ac2N0UdEfWr+Ifz/TPz85JrshO6YXet6pvZONV4b+bsMPZyxD5PP8Ar8
yMJnqTPuouzhZ6G/T86OMqOsKEOP4G/Mfrd6MfetYGfyGtYzNkZnAs/Efws/
q3eAG+E3w2PxNfBs1Tw8BN8C7picjRXolskZUW0uUQaTa/QP8IL2VHXJ2NPo
eegPtDdwf9AsO0udtL/oryIbTeCB+M/g9/DlkY2FcNPkjFTjd8MLk99J2f0z
1qYM7wQHZfcG1YeytyDeTRncDoYxdjn8XHJ2f4u1Vkc2l2uNyRl9FT8HPkC1
o70C/xbOXm9wbnaGlJ216mHZPVS9c736E3o6+m10GTwAPxWegG8AP4EfUPhZ
+8H34O9Vvyxc09dmZ1jZVc+5G32Xnp98zw3ZGVU21XO2FO556nW98I9l77n2
uj7cFX8T+Dy5Z25gbKjqEe6BvyS7h6t3b8Tvk11TqiX15D5wReRLPf1R9OOF
s1IK982uUdXm3tGr+mRr9Sz13n9i73tGrW2KtdZEba6LtahGX1ZW4VL11qjF
NVG7qsm1hd+xfmRiMPrX6MXN4C/Aa8pc1OAg9Y7ovZVah3pp9NaKwrU1WN+I
5BrT3myMLGiPtsaZ6ay0h6qlHYV7l2qqFf7S7L1ThpcVnrMyMqLefmF2bajH
L441VESNv6Teia6Lbqs5CmeocdSgepn2vDR6mr7FLbJrT9/kuVGz7SNDyuKq
wt+25pH17wp/a5T5TwvXaFns8Svomeh90VXwysJ72iwyr72cj26YvKe14HnG
To3MzI4Ml8czdO3nwt9S3TMlMtAg3nFW4TmrIiO7IsPKrs5gWtRAu8jM5MJ7
pL15S/UHn6wzT+7hXxbuKU1ijZXZ3zR9y3TPJMbvU78unKEH0PdnP0tj/wNm
ETki
        "]]}]}, 
    {RGBColor[1., 0.5, 0.5], EdgeForm[None], 
     GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNlflv1UUUxcu7oICgggq0aAyiBmMUVGKC0UQEo7gGtyjGDQXEBRVwX4GA
cQFcQOP/QFGqFAoFSi1SfVg2AaFWVHZE3CgKpdVzcj9N+OHkzNyZ77wz5947
r9/op26bUCgpKWkQQvhBk0ZhjVCqQLP4kHBQ2CVsEyqET4XPhErhc+ELsID1
DpEH1mhcJSxkb5vQKiwTjgktwhLhqHBEWCRUC4v5rlZYLqwAS1nfL+xG6yph
JXvrhTpiRWE1sc7ScqLwlcZdxV2ErzVeJ3wrNIBv+G6DsJb17trbLTL2t3BA
2IIv9qFc2AzPI1aBFwvwxR59T9y+bSXueSed3VH4kn2V+LUQDxbjTRVrrXhR
jTe13H8p8eV8U02shbG/d05q2Wc/6vHKv7+Ks+xNEd9Wsl6Hl0U8qmN9NfMG
fGxkXGS+Dh/X4ul6oYm49/1I3PPtwiZhYyH93sj+n/HX3vZUvEfk/Bc8tZ9/
CDvxdQdcQWwbXq9BXxEfHV8EV7LnP+EM6nY3Wq1zD1qt81dhH3p7R7K1/i78
xB3+QZ+1HeAO1r+F+Ty070CnNexCTyO/3cA9dqLNv78Xv7ajwb/lnt3Pd3+i
tYnf/A3v9qHP+12fh9BmLz0uJ9ZMvJk7eHyY+Xz0/osuaz2Cd1WMl4CW42JH
iVUTXwZaj4sdI9aEfvu8gj01cBvjNvLksXumIzVtlNBH5g6MC4xryG2BsWPB
nvYe8PvgvujM+3BCZH+2/04n9vSKXHO8nm+8v/17n+d5F3rMeTidui0Sdz2W
Rb6zzkNv3pnvyLHH6+HuxGu4m705mfgG6uWkSP/2sua410/h283kuxwtPdFj
Pi0yv2XE51Mvp0bWtPV2RbPr8SA1e65in0TW1yzxE5F5vEz8RmRt9hNPi8zr
teK3Of818fuceY34gsjemiKeGnmfwcIdkbXvXPXC8+vE70bWoHk04w/EN3Lf
bnjq3nSsP/FzxB9H+jREPCeyV64Uz43sW3tQRl4eEB6MrPuHxQ9F1vRH4qsi
+9Ya70Snz76a8+3NUPzpQa7dZ33QZj3mPrwj7rNS/HlB/By1eLkwnVy+KrxM
Pm4Wbol8SwaJn6GmHxXGRvbVk+LHI/vmYvGEyP7xeR9ypnN1Kfm6ITJ/Hjs/
I8jR2ZF39n2HiYdH1vVI8fmRb7C9GYM/j4hnRvb+veJRkf+fd4vvEf4q5Po4
9twkPo96u108IPI9myyeHdlbzs+Z5Ohp8cDIfh4fWX+uvYniZyN71R48hg/v
iO+LfM/s60t4O0m4JLKfvX4he0qpAefCeb6eu1vL8+ixlvvR8574lci+fzFy
7vFdkTXnepghfjOyr1x3fam9W8VnRb6vF5FX59R5fp1cXyG8Fdmr/wMaVHwh

        "]], PolygonBox[CompressedData["
1:eJwtk9lLVVEUh497mUShhkMI0SCKlWVp2Cxpk2VImlFhRYoW2XRvWdFAFlY0
2Fu9+Ff4GgS9CkGPQQVpafM8oUVE9i1+++Fjf/ecu9dea+11ijvSLamQJEkN
ZMJaS5IV8JWH72EfXgFP8FEow2fBK/wb1OOz4TX+BdbgxyFAIWyGTXA36D8N
+BZ4hj+EK3g1DONvYTdeDp/wn1CLn4QsmA5L4SpkQw7Mg2LT3u8wA18Pn/ER
WILPhQ9BZ87HS021fYQWfLtp7xAsxGtMtf4KqtVr9Nq8Zo81B94ExVyOrzPF
eg6H8UNwH/8LW/EmeBnUwwP4friH/4EOvNPk3qO9phz87DGYibfB76AYl/CL
pt5NYb0APSZ/wLN21mZ4GrTnhKmH3juDHbAT3gX1/CDeZcrVczqCL4IJ/B8c
xY+Z3GtqxXfBY/wHpPHKGDsDzsBZmAyDvD/Pei7m5s9Ow6n4blK865Wmu/I7
T5lmqDDm0Md6C8bxgaCz95hmw3PwWreZZtFrvoPfhkd4LusCU0+9lx6jCu82
ne0ztRpuQB4UwGJTTRlxhvtNd+x3WxRnb5kpdnbcuwryY4wNMWZBnMHLphnz
2ZrKeh0a4QW/p8VZ6jW985m6ybrRVKvH9G/xmum//k3WxW8gJ95hScyxKNb8
H4K1d4M=
        "]]}]}, {}, {}, {}, {}, {}}],
  AspectRatio->1,
  Frame->True,
  ImageSize->250,
  Method->{"TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{0, 1}, {0, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->0]], "Output",
 CellChangeTimes->{{3.560335306585127*^9, 3.560335528950519*^9}, 
   3.560335601052743*^9, {3.560335644975058*^9, 3.560335651019108*^9}}]
}, Open  ]]
},
WindowSize->{1220, 756},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 12166, 286, 680, "Input"],
Cell[12726, 308, 1002, 25, 72, "Input"],
Cell[CellGroupData[{
Cell[13753, 337, 2086, 45, 53, "Input"],
Cell[15842, 384, 7855, 142, 941, "Output"]
}, Open  ]],
Cell[23712, 529, 94, 1, 33, "Input"],
Cell[CellGroupData[{
Cell[23831, 534, 2460, 64, 129, "Input"],
Cell[26294, 600, 15691, 267, 237, "Output"],
Cell[41988, 869, 393, 6, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42418, 880, 1969, 51, 91, "Input"],
Cell[44390, 933, 8155, 152, 325, "Output"],
Cell[52548, 1087, 379, 5, 33, "Output"]
}, Open  ]],
Cell[52942, 1095, 94, 1, 33, "Input"],
Cell[CellGroupData[{
Cell[53061, 1100, 143, 2, 33, "Input"],
Cell[53207, 1104, 192, 2, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53436, 1111, 2276, 63, 110, "Input"],
Cell[55715, 1176, 16506, 281, 325, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72258, 1462, 1993, 55, 91, "Input"],
Cell[74254, 1519, 16578, 282, 325, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

